Bootstrap Inference for Riemannian Optimization Problems

We develop an online multiplier bootstrap for manifold-valued parameters estimated by averaging the iterates of Riemannian stochastic approximation. The method runs weighted iterations alongside the original algorithm, with each path using the same observations while updating its own state and intrinsic average. The weighted averages provide uncertainty assessments without a plug-in asymptotic covariance estimator. Under local stability and regularity conditions, we establish bootstrap consistency and show that a fixed number of paths suffices for asymptotically valid Student intervals and intrinsic confidence regions. The theory accommodates samplewise nonsmooth scores and identifies a critical oracle-bias regime in which the estimator's limiting distribution shifts, but the centered bootstrap distribution does not. Applications include spherical means, positive-definite matrix means and medians, and principal-subspace estimation. Simulations show coverage close to nominal in regular settings, and an analysis of North Atlantic storm locations illustrates descriptive online inference for a spherical center.

==> anc/source_code/README.txt <==
Source code for the tables and figures of the paper.

Requirements
  R 4.0 or later with the packages Rcpp and RcppEigen and a C++ compiler.
  The C++ files are compiled automatically when a script is run.

Run each script from this folder with Rscript. Each simulation script draws its
own data, runs every method for 500 independent streams per configuration and
writes output/table N.csv or output/figure N.pdf. The number of parallel
processes is the variable "workers" near the top of each simulation script.

  Rscript "code for table 1.R"    localized spherical designs, coverage and median error
  Rscript "code for table 2.R"    wider-cap spherical design, coverage
  Rscript "code for figure 1.R"   coverage across sphere, positive-definite and Grassmann designs
  Rscript "code for table 3.R"    positive-definite mean and median under contamination
  Rscript "code for table 4.R"    median interval lengths in the spherical comparisons
  Rscript "code for table 5.R"    North Atlantic storm locations, estimate and intervals
  Rscript "code for figure 2.R"   North Atlantic storm locations, map

Approximate running time with 16 processes: tables 1, 2 and 4 one to two
minutes each, table 3 about five minutes, figure 1 about half an hour (n up to
20000 in three geometries), table 5 and figure 2 a few seconds.

Shared code: utils.R (geometry, interval construction, simulation models and
designs, Monte Carlo driver), sphere_core.cpp, spd_core.cpp, grassmann_core.cpp.

Data: ibtracs_first_tropical_locations.csv holds the 738 storm-level records
used in the paper, selected from the NOAA/NCEI IBTrACS v04r01 North Atlantic
archive (seasons 1980-2025, main tracks, first record per storm with NATURE
equal to TS or SS). The two application scripts read only this file.


==> anc/source_code/code_for_figure_1.R <==
# Fixed-path coverage across three manifold geometries
script <- grep("^--file=", commandArgs(FALSE), value = TRUE)[1L]
folder <- dirname(normalizePath(gsub("~\\+~", " ", sub("^--file=", "", script)), mustWork = TRUE))
source(file.path(folder, "utils.R"))
workers <- 16L
blocks <- list(
  sphere = run_simulation("sphere", c(1002L,1003L,1005L,1006L,1008L,1009L), workers = workers),
  spd = run_simulation("spd", c(2002L,2003L,2005L,2006L,2008L,2009L), workers = workers),
  grassmann = run_simulation("grassmann", c(3002L,3003L,3006L,3007L,3010L,3011L), workers = workers)
)
dimensions <- list(sphere = c(2L,5L,10L), spd = c(2L,3L,5L), grassmann = c(1L,2L,3L))
series <- list()
for (geometry in names(blocks)) {
  block <- blocks[[geometry]]
  block <- block[block$method == "fixed_B10", ]
  if (geometry == "spd") block <- block[block$functional == "largest_log_eigenvalue", ]
  dimension <- switch(geometry, sphere = block$q, spd = block$m, grassmann = block$r)
  covered <- if (geometry == "sphere") block$scalar_covered else block$covered
  for (d in dimensions[[geometry]]) for (n in c(5000L, 20000L)) {
    chosen <- dimension == d & block$n == n
    stopifnot(sum(chosen) == 500L)
    series[[length(series) + 1L]] <- data.frame(
      Geometry = geometry, Dimension = d, n = n, Coverage = mean(covered[chosen]))
  }
}
result <- do.call(rbind, series)
dir.create(file.path(folder, "output"), showWarnings = FALSE)
write.csv(result, file.path(folder, "output", "figure 1 values.csv"), row.names = FALSE)
pdf(file.path(folder, "output", "figure 1.pdf"), width = 7.2, height = 3.6,
    useDingbats = FALSE)
par(mfrow = c(1,3), mar = c(3.8,3.7,2.1,0.8), oma = c(0,0,0,0))
titles <- c(sphere = "Sphere", spd = "Positive definite", grassmann = "Grassmann")
colors <- c("#0072B2", "#D55E00", "#009E73")
for (geometry in names(blocks)) {
  panel <- result[result$Geometry == geometry, ]
  plot(NA, xlim = c(4500,22000), ylim = c(0.90,0.985), log = "x",
       xaxt = "n", xlab = "Sample size", ylab = "Coverage", main = titles[[geometry]])
  axis(1, at = c(5000,20000), labels = c("5000", "20000"))
  abline(h = 0.95, lty = 2, col = "gray45")
  for (i in seq_along(dimensions[[geometry]])) {
    d <- dimensions[[geometry]][i]
    cell <- panel[panel$Dimension == d, ]
    lines(cell$n, cell$Coverage, type = "b", pch = 15L + i,
          lwd = 1.5, col = colors[i])
  }
  symbol <- switch(geometry, sphere = "q", spd = "m", grassmann = "r")
  legend("bottomright", legend = paste0(symbol, "=", dimensions[[geometry]]),
         col = colors, lty = 1, pch = 16:18, bty = "n", cex = 0.75)
}
dev.off()
print(result, row.names = FALSE, digits = 4)


==> anc/source_code/code_for_figure_2.R <==
# Figure 2: storm locations and the chronological online intrinsic center
script <- grep("^--file=", commandArgs(FALSE), value = TRUE)[1L]
folder <- dirname(normalizePath(gsub("~\\+~", " ", sub("^--file=", "", script)), mustWork = TRUE))
# Data and spherical coordinates
storms <- read.csv(file.path(folder, "ibtracs_first_tropical_locations.csv"),
                   stringsAsFactors = FALSE, na.strings = "")
stopifnot(nrow(storms) == 738L, !anyDuplicated(storms$SID),
          all(storms$SEASON >= 1980L & storms$SEASON <= 2025L),
          all(storms$BASIN == "NA"), all(storms$TRACK_TYPE == "main"),
          all(storms$NATURE %in% c("TS", "SS")),
          all(is.finite(storms$LON)), all(is.finite(storms$LAT)))
time <- as.POSIXct(storms$ISO_TIME, format = "%Y-%m-%d %H:%M:%S", tz = "UTC")
stopifnot(!is.unsorted(time))
longitude <- storms$LON * pi / 180
latitude <- storms$LAT * pi / 180
points <- cbind(cos(latitude) * cos(longitude),
                cos(latitude) * sin(longitude), sin(latitude))

unit <- function(x) x / sqrt(sum(x * x))
sphere_log <- function(x, y) {
  inner <- min(1, max(-1, sum(x * y)))
  theta <- acos(inner)
  if (theta < 1e-12) return(numeric(length(x)))
  sine <- sin(theta)
  if (abs(sine) < 1e-10) stop("Antipodal sphere logarithm")
  theta / sine * (y - inner * x)
}
sphere_exp <- function(x, v) {
  tangent <- v - sum(v * x) * x
  radius <- sqrt(sum(tangent * tangent))
  if (radius < 1e-12) return(x)
  unit(cos(radius) * x + sin(radius) / radius * tangent)
}
to_coordinates <- function(x) c(longitude = atan2(x[2L], x[1L]) * 180 / pi,
                                latitude = asin(min(1, max(-1, x[3L]))) * 180 / pi)

# Chronological base path and weighted paths
n <- nrow(points)
B <- 200L
eta0 <- 0.6
alpha <- 0.7
max_step <- 0.75
set.seed(9142026L)
base_state <- c(0, 0, 1)
base_average <- numeric(3L)
star_states <- matrix(rep(base_state, each = B), nrow = B)
star_averages <- matrix(0, nrow = B, ncol = 3L)
for (k in seq_len(n)) {
  y <- unit(points[k, ])
  eta <- eta0 * k^(-alpha)
  direction <- sphere_log(base_state, y)
  theta <- sqrt(sum(direction * direction))
  scale <- eta
  if (eta * theta > max_step) scale <- scale * max_step / (eta * theta)
  base_state <- sphere_exp(base_state, scale * direction)
  if (k == 1L) base_average <- base_state else
    base_average <- sphere_exp(base_average, sphere_log(base_average, base_state) / k)
  for (b in seq_len(B)) {
    weight <- rexp(1L)
    state <- star_states[b, ]
    direction <- sphere_log(state, y)
    theta <- sqrt(sum(direction * direction))
    scale <- eta * weight
    if (abs(scale) * theta > max_step)
      scale <- scale * max_step / (abs(scale) * theta)
    state <- sphere_exp(state, scale * direction)
    star_states[b, ] <- state
    if (k == 1L) star_averages[b, ] <- state else
      star_averages[b, ] <- sphere_exp(star_averages[b, ],
                                      sphere_log(star_averages[b, ], state) / k)
  }
}

# Plot
estimate <- to_coordinates(base_average)
dir.create(file.path(folder, "output"), showWarnings = FALSE)
pdf(file.path(folder, "output", "figure 2.pdf"), width = 7.2, height = 4.6,
    useDingbats = FALSE)
plot(storms$LON, storms$LAT, pch = 16, cex = 0.45,
     col = adjustcolor("#377EB8", alpha.f = 0.35),
     xlab = "Longitude (degrees east)", ylab = "Latitude (degrees north)",
     main = "First recorded tropical/subtropical locations, 1980--2025")
points(estimate["longitude"], estimate["latitude"], pch = 19,
       cex = 1.25, col = "#D55E00")
legend("topright", legend = c("storm locations", "online intrinsic center"),
       pch = c(16, 19), col = c("#377EB8", "#D55E00"),
       pt.cex = c(0.65, 1.1), bty = "n")
dev.off()


==> anc/source_code/code_for_table_1.R <==
# Localized spherical coverage and estimation error
script <- grep("^--file=", commandArgs(FALSE), value = TRUE)[1L]
folder <- dirname(normalizePath(gsub("~\\+~", " ", sub("^--file=", "", script)), mustWork = TRUE))
source(file.path(folder, "utils.R"))
workers <- 16L
raw <- run_simulation("small", c(6201L, 6202L, 7301L, 7302L), workers = workers)
methods <- c("fixed_B1", "fixed_B3", "fixed_B5", "fixed_B10",
             "large_B200", "sandwich", "offline_B200")
names <- c("Proposed (B=1)", "Proposed (B=3)", "Proposed (B=5)",
           "Proposed (B=10)", "Proposed (quantile)", "Sandwich", "Offline")
ids <- c(6201L, 6202L, 7301L, 7302L)
values <- sapply(ids, function(id) vapply(methods, function(method) {
  cell <- raw[raw$config_id == id & raw$method == method, ]
  stopifnot(length(unique(cell$replication)) == 500L)
  mean(cell$scalar_covered)
}, numeric(1L)))
errors <- vapply(ids, function(id) {
  cell <- raw[raw$config_id == id & raw$method == "fixed_B10", ]
  median(cell$base_error)
}, numeric(1L))
result <- data.frame(Method = c(names, "Median error"),
                     `Symmetric n=250` = c(values[, 1L], errors[1L]),
                     `Symmetric n=500` = c(values[, 2L], errors[2L]),
                     `Skew n=100` = c(values[, 3L], errors[3L]),
                     `Skew n=250` = c(values[, 4L], errors[4L]),
                     check.names = FALSE)
dir.create(file.path(folder, "output"), showWarnings = FALSE)
write.csv(result, file.path(folder, "output", "table 1.csv"), row.names = FALSE)
print(result, row.names = FALSE, digits = 4)


==> anc/source_code/code_for_table_2.R <==
# Wider-cap spherical coverage
script <- grep("^--file=", commandArgs(FALSE), value = TRUE)[1L]
folder <- dirname(normalizePath(gsub("~\\+~", " ", sub("^--file=", "", script)), mustWork = TRUE))
source(file.path(folder, "utils.R"))
workers <- 16L
raw <- run_simulation("sphere", 1001L)
methods <- c("fixed_B1", "fixed_B3", "fixed_B5", "fixed_B10",
             "large_B200", "sandwich", "offline_B200")
labels <- c("Proposed (B=1)", "Proposed (B=3)", "Proposed (B=5)",
            "Proposed (B=10)", "Proposed (quantile)", "Sandwich", "Offline")
coverage <- vapply(methods, function(method) {
  cell <- raw[raw$method == method, ]
  stopifnot(length(unique(cell$replication)) == 500L)
  mean(cell$scalar_covered)
}, numeric(1L))
result <- data.frame(Method = labels, Coverage = coverage)
dir.create(file.path(folder, "output"), showWarnings = FALSE)
write.csv(result, file.path(folder, "output", "table 2.csv"), row.names = FALSE)
print(result, row.names = FALSE, digits = 4)


==> anc/source_code/code_for_table_3.R <==
# Positive-definite mean and median coverage under contamination
script <- grep("^--file=", commandArgs(FALSE), value = TRUE)[1L]
folder <- dirname(normalizePath(gsub("~\\+~", " ", sub("^--file=", "", script)), mustWork = TRUE))
source(file.path(folder, "utils.R"))
workers <- 16L
raw <- run_simulation("spd", c(2005L,2010L,2011L,2012L,2013L,2014L), workers = workers)
raw <- raw[raw$functional == "largest_log_eigenvalue", ]
ids <- matrix(c(2005L,2010L,2011L,2012L,2013L,2014L), ncol = 2L)
values <- apply(ids, c(1L,2L), function(id) {
  cell <- raw[raw$config_id == id, ]
  stopifnot(length(unique(cell$replication)) == 500L)
  mean(cell$covered)
})
result <- data.frame(`Contamination probability` = c(0,0.05,0.15),
                     `Frechet mean` = values[,1L],
                     `Geometric median` = values[,2L], check.names = FALSE)
dir.create(file.path(folder, "output"), showWarnings = FALSE)
write.csv(result, file.path(folder, "output", "table 3.csv"), row.names = FALSE)
print(result, row.names = FALSE, digits = 4)


==> anc/source_code/code_for_table_4.R <==
# Median interval lengths in spherical comparisons
script <- grep("^--file=", commandArgs(FALSE), value = TRUE)[1L]
folder <- dirname(normalizePath(gsub("~\\+~", " ", sub("^--file=", "", script)), mustWork = TRUE))
source(file.path(folder, "utils.R"))
workers <- 16L
small <- run_simulation("small", c(6201L,6202L,7301L,7302L), workers = workers)
wide <- run_simulation("sphere", 1001L)
methods <- c("fixed_B1", "fixed_B3", "fixed_B5", "fixed_B10",
             "large_B200", "sandwich", "offline_B200")
labels <- c("Proposed (B=1)", "Proposed (B=3)", "Proposed (B=5)",
            "Proposed (B=10)", "Proposed (quantile)", "Sandwich", "Offline")
ids <- c(6201L,6202L,7301L,7302L,1001L)
raw <- rbind(small[c("config_id","replication","method","scalar_lower","scalar_upper")],
             wide[c("config_id","replication","method","scalar_lower","scalar_upper")])
values <- sapply(ids, function(id) vapply(methods, function(method) {
  cell <- raw[raw$config_id == id & raw$method == method, ]
  stopifnot(length(unique(cell$replication)) == 500L)
  median(cell$scalar_upper - cell$scalar_lower)
}, numeric(1L)))
result <- data.frame(Method = labels, `Symmetric n=250` = values[,1L],
                     `Symmetric n=500` = values[,2L], `Skew n=100` = values[,3L],
                     `Skew n=250` = values[,4L], `Wider cap n=1000` = values[,5L],
                     check.names = FALSE)
dir.create(file.path(folder, "output"), showWarnings = FALSE)
write.csv(result, file.path(folder, "output", "table 4.csv"), row.names = FALSE)
print(result, row.names = FALSE, digits = 5)


==> anc/source_code/code_for_table_5.R <==
# Table 5: online intrinsic center of North Atlantic storm locations with multiplier intervals
script <- grep("^--file=", commandArgs(FALSE), value = TRUE)[1L]
folder <- dirname(normalizePath(gsub("~\\+~", " ", sub("^--file=", "", script)), mustWork = TRUE))
# Data and spherical coordinates
storms <- read.csv(file.path(folder, "ibtracs_first_tropical_locations.csv"),
                   stringsAsFactors = FALSE, na.strings = "")
stopifnot(nrow(storms) == 738L, !anyDuplicated(storms$SID),
          all(storms$SEASON >= 1980L & storms$SEASON <= 2025L),
          all(storms$BASIN == "NA"), all(storms$TRACK_TYPE == "main"),
          all(storms$NATURE %in% c("TS", "SS")),
          all(is.finite(storms$LON)), all(is.finite(storms$LAT)))
time <- as.POSIXct(storms$ISO_TIME, format = "%Y-%m-%d %H:%M:%S", tz = "UTC")
stopifnot(!is.unsorted(time))
longitude <- storms$LON * pi / 180
latitude <- storms$LAT * pi / 180
points <- cbind(cos(latitude) * cos(longitude),
                cos(latitude) * sin(longitude), sin(latitude))

unit <- function(x) x / sqrt(sum(x * x))
sphere_log <- function(x, y) {
  inner <- min(1, max(-1, sum(x * y)))
  theta <- acos(inner)
  if (theta < 1e-12) return(numeric(length(x)))
  sine <- sin(theta)
  if (abs(sine) < 1e-10) stop("Antipodal sphere logarithm")
  theta / sine * (y - inner * x)
}
sphere_exp <- function(x, v) {
  tangent <- v - sum(v * x) * x
  radius <- sqrt(sum(tangent * tangent))
  if (radius < 1e-12) return(x)
  unit(cos(radius) * x + sin(radius) / radius * tangent)
}
to_coordinates <- function(x) c(longitude = atan2(x[2L], x[1L]) * 180 / pi,
                                latitude = asin(min(1, max(-1, x[3L]))) * 180 / pi)

# Chronological base path and weighted paths
n <- nrow(points)
B <- 200L
eta0 <- 0.6
alpha <- 0.7
max_step <- 0.75
set.seed(9142026L)
base_state <- c(0, 0, 1)
base_average <- numeric(3L)
star_states <- matrix(rep(base_state, each = B), nrow = B)
star_averages <- matrix(0, nrow = B, ncol = 3L)
for (k in seq_len(n)) {
  y <- unit(points[k, ])
  eta <- eta0 * k^(-alpha)
  direction <- sphere_log(base_state, y)
  theta <- sqrt(sum(direction * direction))
  scale <- eta
  if (eta * theta > max_step) scale <- scale * max_step / (eta * theta)
  base_state <- sphere_exp(base_state, scale * direction)
  if (k == 1L) base_average <- base_state else
    base_average <- sphere_exp(base_average, sphere_log(base_average, base_state) / k)
  for (b in seq_len(B)) {
    weight <- rexp(1L)
    state <- star_states[b, ]
    direction <- sphere_log(state, y)
    theta <- sqrt(sum(direction * direction))
    scale <- eta * weight
    if (abs(scale) * theta > max_step)
      scale <- scale * max_step / (abs(scale) * theta)
    state <- sphere_exp(state, scale * direction)
    star_states[b, ] <- state
    if (k == 1L) star_averages[b, ] <- state else
      star_averages[b, ] <- sphere_exp(star_averages[b, ],
                                      sphere_log(star_averages[b, ], state) / k)
  }
}

# Coordinate intervals
estimate <- to_coordinates(base_average)
star <- t(apply(star_averages, 1L, to_coordinates))
delta <- sweep(star, 2L, estimate, "-")
delta[, "longitude"] <- ((star[, "longitude"] - estimate["longitude"] + 180) %% 360) - 180
critical <- qt(0.975, df = 10L)
fixed_scale <- sqrt(colMeans(delta[1:10, , drop = FALSE]^2))
fixed_lower <- estimate - critical * fixed_scale
fixed_upper <- estimate + critical * fixed_scale
quantile_bounds <- apply(delta, 2L, function(x)
  quantile(x, c(0.975, 0.025), names = FALSE, type = 8))
large_lower <- estimate - quantile_bounds[1L, ]
large_upper <- estimate - quantile_bounds[2L, ]
table5 <- data.frame(Quantity = c("Longitude", "Latitude"),
                     Estimate = unname(estimate),
                     Fixed_B10_lower = unname(fixed_lower),
                     Fixed_B10_upper = unname(fixed_upper),
                     Large_B200_lower = unname(large_lower),
                     Large_B200_upper = unname(large_upper))
dir.create(file.path(folder, "output"), showWarnings = FALSE)
write.csv(table5, file.path(folder, "output", "table 5.csv"), row.names = FALSE)
print(table5, row.names = FALSE, digits = 8)


==> anc/source_code/grassmann_core.cpp <==
// [[Rcpp::depends(RcppEigen)]]
#include <RcppEigen.h>
#include <cmath>

using Eigen::MatrixXd;
using Eigen::VectorXd;
using Rcpp::IntegerVector;
using Rcpp::List;
using Rcpp::NumericMatrix;
using Rcpp::stop;

namespace {

MatrixXd orthonormalize(const MatrixXd& x) {
  Eigen::HouseholderQR<MatrixXd> qr(x);
  MatrixXd q = qr.householderQ() * MatrixXd::Identity(x.rows(), x.cols());
  MatrixXd r = q.transpose() * x;
  for (int j = 0; j < q.cols(); ++j) if (r(j, j) < 0) q.col(j) *= -1.0;
  return q;
}

MatrixXd retract(const MatrixXd& u, const MatrixXd& tangent) {
  return orthonormalize(u + tangent);
}

MatrixXd inverse_retraction(const MatrixXd& u, const MatrixXd& v) {
  MatrixXd cross = u.transpose() * v;
  Eigen::FullPivLU<MatrixXd> lu(cross);
  if (!lu.isInvertible()) stop("Grassmann inverse retraction encountered a singular overlap");
  return (v - u * cross) * lu.inverse();
}

double draw_weight(const std::string& type) {
  if (type == "exponential") return R::rexp(1.0);
  if (type == "poisson") return R::rpois(1.0);
  if (type == "signed_two_point") return R::rbinom(1.0, 0.2) == 1.0 ? -1.0 : 1.5;
  if (type == "gaussian") return 1.0 + R::rnorm(0.0, 1.0);
  stop("Unknown multiplier type");
  return NA_REAL;
}

void clipped_scale(MatrixXd& tangent, double max_step, bool& clipped) {
  const double norm = tangent.norm();
  if (R_finite(max_step) && norm > max_step) {
    tangent *= max_step / norm;
    clipped = true;
  }
}

} // namespace

// [[Rcpp::export]]
Rcpp::NumericVector grassmann_draw_weights_cpp(int n, std::string weight_type) {
  if (n < 1) stop("n must be positive");
  Rcpp::RNGScope scope;
  Rcpp::NumericVector out(n);
  for (int i = 0; i < n; ++i) out[i] = draw_weight(weight_type);
  return out;
}

// [[Rcpp::export]]
List grassmann_full_path_cpp(const NumericMatrix& observations,
                             int r,
                             int B,
                             double eta0,
                             double alpha,
                             const NumericMatrix& initial,
                             double max_step = 1e100,
                             std::string weight_type = "exponential",
                             Rcpp::Nullable<NumericMatrix> supplied_weights = R_NilValue) {
  Rcpp::RNGScope scope;
  const int n = observations.nrow();
  const int p = observations.ncol();
  if (n < 1 || p < 2 || r < 1 || r >= p || B < 0) stop("Invalid Grassmann dimensions");
  if (initial.nrow() != p || initial.ncol() != r) stop("Initial basis dimension mismatch");
  if (!(eta0 > 0.0) || !(alpha > 0.5 && alpha < 1.0)) stop("Invalid step sequence");

  NumericMatrix weights;
  const bool has_weights = supplied_weights.isNotNull();
  if (has_weights) {
    weights = Rcpp::as<NumericMatrix>(supplied_weights);
    if (weights.nrow() != n || weights.ncol() != B) stop("supplied_weights dimension mismatch");
  }

  MatrixXd base = orthonormalize(Rcpp::as<MatrixXd>(initial));
  MatrixXd base_average(p, r);
  std::vector<MatrixXd> stars(B, base), star_averages(B, MatrixXd(p, r));
  int base_safeguards = 0;
  IntegerVector star_safeguards(B);

  for (int k0 = 0; k0 < n; ++k0) {
    const int k = k0 + 1;
    const double eta = eta0 * std::pow(static_cast<double>(k), -alpha);
    VectorXd y(p);
    for (int j = 0; j < p; ++j) y[j] = observations(k0, j);

    VectorXd residual = y - base * (base.transpose() * y);
    MatrixXd tangent = eta * residual * (y.transpose() * base);
    bool clipped = false;
    clipped_scale(tangent, max_step, clipped);
    if (clipped) ++base_safeguards;
    base = retract(base, tangent);
    if (k == 1) base_average = base;
    else base_average = retract(base_average, inverse_retraction(base_average, base) / k);

    for (int b = 0; b < B; ++b) {
      const double weight = has_weights ? weights(k0, b) : draw_weight(weight_type);
      residual = y - stars[b] * (stars[b].transpose() * y);
      tangent = eta * weight * residual * (y.transpose() * stars[b]);
      clipped = false;
      clipped_scale(tangent, max_step, clipped);
      if (clipped) ++star_safeguards[b];
      stars[b] = retract(stars[b], tangent);
      if (k == 1) star_averages[b] = stars[b];
      else star_averages[b] = retract(star_averages[b], inverse_retraction(star_averages[b], stars[b]) / k);
    }
  }

  NumericMatrix star_out(B, p * r);
  for (int b = 0; b < B; ++b)
    for (int j = 0; j < r; ++j)
      for (int i = 0; i < p; ++i)
        star_out(b, i + p * j) = star_averages[b](i, j);
  NumericMatrix base_out(p, r), state_out(p, r);
  for (int j = 0; j < r; ++j)
    for (int i = 0; i < p; ++i) {
      base_out(i, j) = base_average(i, j);
      state_out(i, j) = base(i, j);
    }
  return List::create(
    Rcpp::Named("average") = base_out,
    Rcpp::Named("state") = state_out,
    Rcpp::Named("star_averages") = star_out,
    Rcpp::Named("base_safeguards") = base_safeguards,
    Rcpp::Named("star_safeguards") = star_safeguards,
    Rcpp::Named("p") = p,
    Rcpp::Named("r") = r
  );
}


==> anc/source_code/ibtracs_first_tropical_locations.csv <==
"SID","SEASON","BASIN","SUBBASIN","NAME","ISO_TIME","NATURE","LAT","LON","TRACK_TYPE","USA_STATUS","USA_WIND","time_utc"
"1980199N31284",1980,"NA","NA","UNNAMED","1980-07-17 00:00:00","TS",30.5,-76.5,"main","TD",20,1980-07-17
"1980200N25270",1980,"NA","GM","UNNAMED","1980-07-17 12:00:00","TS",25,-90,"main","TD",20,1980-07-17 12:00:00
"1980204N23287",1980,"NA","NA","UNNAMED","1980-07-22 00:00:00","TS",23.2,-73.5,"main","TD",20,1980-07-22
"1980214N11330",1980,"NA","NA","ALLEN","1980-08-01 00:00:00","TS",10.8,-34.3,"main","TD",30,1980-08-01
"1980226N15339",1980,"NA","NA","UNNAMED","1980-08-13 00:00:00","TS",15,-21,"main","TD",20,1980-08-13
"1980227N13325",1980,"NA","NA","BONNIE","1980-08-14 00:00:00","TS",12.7,-35.5,"main","TD",25,1980-08-14
"1980234N36287",1980,"NA","NA","CHARLEY","1980-08-20 12:00:00","SS",36,-73,"main","SD",25,1980-08-20 12:00:00
"1980238N16328",1980,"NA","NA","UNNAMED","1980-08-25 00:00:00","TS",15.9,-31.6,"main","TD",20,1980-08-25
"1980245N16322",1980,"NA","NA","GEORGES","1980-09-01 00:00:00","TS",15.6,-38,"main","TD",30,1980-09-01
"1980249N18336",1980,"NA","NA","EARL","1980-09-04 12:00:00","TS",17.7,-24,"main","TD",25,1980-09-04 12:00:00
"1980249N28269",1980,"NA","GM","DANIELLE","1980-09-04 18:00:00","TS",28.3,-90.6,"main","TD",25,1980-09-04 18:00:00
"1980250N13341",1980,"NA","NA","FRANCES","1980-09-06 00:00:00","TS",12.5,-19,"main","TD",25,1980-09-06
"1980265N15283",1980,"NA","CS","HERMINE","1980-09-20 12:00:00","TS",14.6,-77.2,"main","TD",25,1980-09-20 12:00:00
"1980275N34340",1980,"NA","NA","IVAN","1980-10-04 12:00:00","TS",36.5,-23.5,"main","TD",30,1980-10-04 12:00:00
"1980290N16275",1980,"NA","CS","UNNAMED","1980-10-16 00:00:00","TS",16.2,-85.2,"main","TD",20,1980-10-16
"1980313N14277",1980,"NA","CS","JEANNE","1980-11-08 18:00:00","TS",18.6,-84.3,"main","TD",30,1980-11-08 18:00:00
"1980318N13280",1980,"NA","CS","UNNAMED","1980-11-12 12:00:00","TS",13,-80,"main","TD",20,1980-11-12 12:00:00
"1980330N36314",1980,"NA","NA","KARL","1980-11-25 00:00:00","SS",36,-46,"main","SS",50,1980-11-25
"1981097N21299",1981,"NA","NA","UNNAMED","1981-04-06 12:00:00","TS",21,-61.5,"main","TD",25,1981-04-06 12:00:00
"1981110N11281",1981,"NA","CS","UNNAMED","1981-04-19 12:00:00","TS",11,-79,"main","TD",20,1981-04-19 12:00:00
"1981127N18276",1981,"NA","CS","ARLENE","1981-05-06 18:00:00","TS",18.4,-83.6,"main","TD",30,1981-05-06 18:00:00
"1981154N19266",1981,"NA","GM","UNNAMED","1981-06-03 06:00:00","TS",19.4,-94.3,"main","TD",20,1981-06-03 06:00:00
"1981169N20268",1981,"NA","GM","UNNAMED","1981-06-17 12:00:00","TS",19.5,-91.6,"main","TD",20,1981-06-17 12:00:00
"1981181N36295",1981,"NA","NA","BRET","1981-06-29 12:00:00","SS",36,-65,"main","SS",35,1981-06-29 12:00:00
"1981183N24281",1981,"NA","NA","UNNAMED","1981-07-02 06:00:00","TS",24,-79,"main","TD",20,1981-07-02 06:00:00
"1981206N23268",1981,"NA","GM","UNNAMED","1981-07-25 06:00:00","TS",23.3,-91.8,"main","TD",20,1981-07-25 06:00:00
"1981215N36292",1981,"NA","NA","CINDY","1981-08-02 18:00:00","SS",36.1,-67.8,"main","SD",30,1981-08-02 18:00:00
"1981219N11334",1981,"NA","NA","DENNIS","1981-08-07 06:00:00","TS",10.5,-25.7,"main","TD",30,1981-08-07 06:00:00
"1981229N13327",1981,"NA","NA","UNNAMED","1981-08-17 06:00:00","TS",12.8,-33,"main","TD",20,1981-08-17 06:00:00
"1981239N21267",1981,"NA","GM","UNNAMED","1981-08-26 18:00:00","TS",20.7,-92.6,"main","TD",20,1981-08-26 18:00:00
"1981244N30287",1981,"NA","NA","EMILY","1981-08-31 12:00:00","SS",29.8,-72.7,"main","SD",30,1981-08-31 12:00:00
"1981247N16300",1981,"NA","CS","FLOYD","1981-09-03 12:00:00","TS",16.2,-60.3,"main","TD",20,1981-09-03 12:00:00
"1981250N15306",1981,"NA","NA","GERT","1981-09-07 00:00:00","TS",14.8,-54,"main","TD",25,1981-09-07
"1981255N14311",1981,"NA","NA","HARVEY","1981-09-11 18:00:00","TS",14,-49,"main","TD",25,1981-09-11 18:00:00
"1981255N12286",1981,"NA","CS","UNNAMED","1981-09-12 00:00:00","TS",11.8,-73.8,"main","TD",20,1981-09-12
"1981265N14328",1981,"NA","NA","IRENE","1981-09-21 12:00:00","TS",13.5,-32.5,"main","TD",25,1981-09-21 12:00:00
"1981269N08322",1981,"NA","NA","UNNAMED","1981-09-26 00:00:00","TS",8,-38,"main","TD",20,1981-09-26
"1981303N25313",1981,"NA","NA","JOSE","1981-10-29 12:00:00","TS",25,-47.5,"main","TD",25,1981-10-29 12:00:00
"1981307N17279",1981,"NA","CS","KATRINA","1981-11-03 00:00:00","TS",16.9,-81.2,"main","TD",25,1981-11-03
"1981317N31286",1981,"NA","NA","UNNAMED","1981-11-12 12:00:00","SS",31,-74,"main","SS",45,1981-11-12 12:00:00
"1982154N22273",1982,"NA","GM","ALBERTO","1982-06-02 12:00:00","TS",21.7,-87.1,"main","TD",20,1982-06-02 12:00:00
"1982169N26274",1982,"NA","GM","UNNAMED","1982-06-18 00:00:00","SS",25.8,-86.4,"main","SD",25,1982-06-18
"1982241N14338",1982,"NA","NA","BERYL","1982-08-28 12:00:00","TS",13.7,-22.2,"main","TD",30,1982-08-28 12:00:00
"1982249N17307",1982,"NA","NA","UNNAMED","1982-09-06 00:00:00","TS",16.8,-53,"main","TD",20,1982-09-06
"1982252N26269",1982,"NA","GM","CHRIS","1982-09-09 00:00:00","SS",26.2,-91,"main","SD",25,1982-09-09
"1982257N20291",1982,"NA","NA","DEBBY","1982-09-13 12:00:00","TS",19.8,-69.5,"main","TD",30,1982-09-13 12:00:00
"1982267N25289",1982,"NA","NA","UNNAMED","1982-09-24 00:00:00","TS",25.3,-71.5,"main","TD",20,1982-09-24
"1982274N25295",1982,"NA","NA","ERNESTO","1982-09-30 12:00:00","TS",24.8,-65.4,"main","TD",30,1982-09-30 12:00:00
"1983205N10322",1983,"NA","NA","UNNAMED","1983-07-23 12:00:00","TS",10,-38,"main","TD",20,1983-07-23 12:00:00
"1983209N12333",1983,"NA","NA","UNNAMED","1983-07-27 12:00:00","TS",12,-27,"main","TD",25,1983-07-27 12:00:00
"1983228N27270",1983,"NA","GM","ALICIA","1983-08-15 12:00:00","TS",27.3,-90.5,"main","TD",30,1983-08-15 12:00:00
"1983236N26284",1983,"NA","NA","BARRY","1983-08-23 18:00:00","TS",26,-76,"main","TD",25,1983-08-23 18:00:00
"1983254N30296",1983,"NA","NA","CHANTAL","1983-09-10 12:00:00","TS",30.2,-64.4,"main","TD",25,1983-09-10 12:00:00
"1983270N28287",1983,"NA","NA","DEAN","1983-09-26 18:00:00","SS",28,-73,"main","SS",35,1983-09-26 18:00:00
"1984164N28285",1984,"NA","NA","UNNAMED","1984-06-11 12:00:00","TS",28,-75.5,"main","TD",20,1984-06-11 12:00:00
"1984171N20266",1984,"NA","GM","UNNAMED","1984-06-18 12:00:00","TS",20.5,-94,"main","TD",20,1984-06-18 12:00:00
"1984206N12312",1984,"NA","NA","UNNAMED","1984-07-24 06:00:00","TS",11.8,-47.8,"main","TD",25,1984-07-24 06:00:00
"1984220N37292",1984,"NA","NA","UNNAMED","1984-08-06 12:00:00","TS",37,-68.2,"main","TD",20,1984-08-06 12:00:00
"1984231N33295",1984,"NA","NA","UNNAMED","1984-08-18 06:00:00","SS",33,-65,"main","SD",25,1984-08-18 06:00:00
"1984242N11309",1984,"NA","NA","ARTHUR","1984-08-28 18:00:00","TS",10.5,-51,"main","TD",25,1984-08-28 18:00:00
"1984244N13319",1984,"NA","NA","BERTHA","1984-08-30 12:00:00","TS",13.1,-41,"main","TD",25,1984-08-30 12:00:00
"1984244N37293",1984,"NA","NA","CESAR","1984-08-31 00:00:00","SS",36.6,-66.9,"main","SD",25,1984-08-31
"1984251N21264",1984,"NA","GM","UNNAMED","1984-09-06 12:00:00","TS",21,-96,"main","TD",20,1984-09-06 12:00:00
"1984253N29283",1984,"NA","NA","DIANA","1984-09-08 12:00:00","TS",28.5,-77.4,"main","TS",35,1984-09-08 12:00:00
"1984258N20264",1984,"NA","GM","EDOUARD","1984-09-14 00:00:00","TS",20.3,-96.1,"main","TD",30,1984-09-14
"1984260N14339",1984,"NA","NA","FRAN","1984-09-15 12:00:00","TS",13.7,-21.3,"main","TD",25,1984-09-15 12:00:00
"1984261N29295",1984,"NA","NA","GUSTAV","1984-09-16 18:00:00","TS",28.6,-65.5,"main","TD",30,1984-09-16 18:00:00
"1984267N31302",1984,"NA","NA","HORTENSE","1984-09-23 00:00:00","SS",31.3,-58.3,"main","SD",30,1984-09-23
"1984270N23287",1984,"NA","NA","ISIDORE","1984-09-25 12:00:00","TS",23.4,-73,"main","TD",30,1984-09-25 12:00:00
"1984281N24291",1984,"NA","NA","JOSEPHINE","1984-10-07 06:00:00","SS",24.1,-68.9,"main","SD",25,1984-10-07 06:00:00
"1984299N26289",1984,"NA","NA","UNNAMED","1984-10-25 06:00:00","TS",26.2,-71.4,"main","TD",20,1984-10-25 06:00:00
"1984311N15291",1984,"NA","CS","KLAUS","1984-11-05 18:00:00","TS",14.7,-68.8,"main","TD",15,1984-11-05 18:00:00
"1984329N27281",1984,"NA","NA","UNNAMED","1984-11-23 12:00:00","TS",26.5,-79.5,"main","TD",20,1984-11-23 12:00:00
"1984348N35300",1984,"NA","NA","LILI","1984-12-12 12:00:00","SS",34.5,-60.5,"main","SS",50,1984-12-12 12:00:00
"1985197N29296",1985,"NA","NA","ANA","1985-07-15 18:00:00","TS",29.4,-64.2,"main","TD",30,1985-07-15 18:00:00
"1985202N26275",1985,"NA","GM","BOB","1985-07-21 06:00:00","TS",26,-85,"main","TD",25,1985-07-21 06:00:00
"1985222N32280",1985,"NA","NA","CLAUDETTE","1985-08-09 18:00:00","SS",31.5,-80.5,"main","SD",25,1985-08-09 18:00:00
"1985224N18279",1985,"NA","CS","DANNY","1985-08-12 00:00:00","TS",18.5,-80.7,"main","TD",25,1985-08-12
"1985240N20286",1985,"NA","CS","ELENA","1985-08-28 00:00:00","TS",19.8,-74,"main","TD",30,1985-08-28
"1985252N20333",1985,"NA","NA","UNNAMED","1985-09-08 12:00:00","TS",20,-27,"main","TD",25,1985-09-08 12:00:00
"1985255N12300",1985,"NA","CS","UNNAMED","1985-09-11 12:00:00","TS",11.5,-60.5,"main","TD",25,1985-09-11 12:00:00
"1985259N24289",1985,"NA","NA","FABIAN","1985-09-15 18:00:00","TS",23.6,-70.8,"main","TD",25,1985-09-15 18:00:00
"1985260N13336",1985,"NA","NA","GLORIA","1985-09-16 12:00:00","TS",13.3,-23.6,"main","TD",25,1985-09-16 12:00:00
"1985265N30286",1985,"NA","NA","HENRI","1985-09-21 18:00:00","TS",29.6,-74.3,"main","TD",25,1985-09-21 18:00:00
"1985280N18291",1985,"NA","CS","ISABEL","1985-10-07 00:00:00","TS",17.8,-69.2,"main","TD",30,1985-10-07
"1985299N25270",1985,"NA","GM","JUAN","1985-10-26 00:00:00","TS",24.5,-90.5,"main","TD",30,1985-10-26
"1985320N21296",1985,"NA","NA","KATE","1985-11-15 18:00:00","TS",21.1,-63.8,"main","TS",35,1985-11-15 18:00:00
"1985342N11283",1985,"NA","CS","UNNAMED","1985-12-07 12:00:00","TS",11.2,-77,"main","TD",20,1985-12-07 12:00:00
"1986156N26284",1986,"NA","NA","ANDREW","1986-06-05 00:00:00","SS",26.2,-75.8,"main","SD",30,1986-06-05
"1986175N26273",1986,"NA","GM","BONNIE","1986-06-23 18:00:00","TS",25.6,-87.2,"main","TD",25,1986-06-23 18:00:00
"1986205N24305",1986,"NA","NA","UNNAMED","1986-07-23 12:00:00","TS",24,-54.9,"main","TD",20,1986-07-23 12:00:00
"1986216N24267",1986,"NA","GM","UNNAMED","1986-08-04 06:00:00","TS",24,-92.9,"main","TD",25,1986-08-04 06:00:00
"1986226N30276",1986,"NA","GM","CHARLEY","1986-08-13 12:00:00","SS",30.1,-84,"main","SD",10,1986-08-13 12:00:00
"1986243N13326",1986,"NA","NA","UNNAMED","1986-08-30 12:00:00","TS",12.5,-34.5,"main","TD",20,1986-08-30 12:00:00
"1986245N18274",1986,"NA","CS","UNNAMED","1986-09-01 12:00:00","TS",17.6,-86.2,"main","TD",20,1986-09-01 12:00:00
"1986250N11308",1986,"NA","NA","DANIELLE","1986-09-07 06:00:00","TS",10.5,-52,"main","TD",25,1986-09-07 06:00:00
"1986254N22309",1986,"NA","NA","EARL","1986-09-10 18:00:00","TS",21.8,-50.8,"main","TD",30,1986-09-10 18:00:00
"1986323N23297",1986,"NA","NA","FRANCES","1986-11-18 18:00:00","TS",22.8,-62.8,"main","TD",30,1986-11-18 18:00:00
"1987145N21292",1987,"NA","NA","UNNAMED","1987-05-24 12:00:00","TS",21.2,-68.5,"main","TD",25,1987-05-24 12:00:00
"1987222N26266",1987,"NA","GM","UNNAMED","1987-08-09 12:00:00","TS",26.3,-93.6,"main","TD",30,1987-08-09 12:00:00
"1987220N34283",1987,"NA","NA","ARLENE","1987-08-10 18:00:00","TS",25,-78,"main","TD",25,1987-08-10 18:00:00
"1987225N13313",1987,"NA","NA","UNNAMED","1987-08-13 00:00:00","TS",12.5,-47,"main","TD",20,1987-08-13
"1987230N15340",1987,"NA","NA","BRET","1987-08-18 00:00:00","TS",14.8,-20,"main","TD",25,1987-08-18
"1987243N14328",1987,"NA","NA","UNNAMED","1987-08-30 12:00:00","TS",14,-32,"main","TD",25,1987-08-30 12:00:00
"1987249N15329",1987,"NA","NA","CINDY","1987-09-05 12:00:00","TS",15.2,-31.3,"main","TD",25,1987-09-05 12:00:00
"1987249N13297",1987,"NA","CS","UNNAMED","1987-09-06 00:00:00","TS",12.8,-63.3,"main","TD",25,1987-09-06
"1987250N29282",1987,"NA","NA","UNNAMED","1987-09-07 00:00:00","TS",28.6,-78,"main","TD",25,1987-09-07
"1987252N11342",1987,"NA","NA","DENNIS","1987-09-08 18:00:00","TS",10.8,-18.4,"main","TD",25,1987-09-08 18:00:00
"1987257N14306",1987,"NA","NA","UNNAMED","1987-09-13 12:00:00","TS",14,-54,"main","TD",25,1987-09-13 12:00:00
"1987263N10309",1987,"NA","NA","EMILY","1987-09-20 00:00:00","TS",9.8,-51.3,"main","TD",25,1987-09-20
"1987282N15277",1987,"NA","CS","FLOYD","1987-10-09 06:00:00","TS",15,-82.6,"main","TD",25,1987-10-09 06:00:00
"1987305N17283",1987,"NA","CS","UNNAMED","1987-10-31 18:00:00","TS",16.5,-77.5,"main","TD",30,1987-10-31 18:00:00
"1988153N20275",1988,"NA","CS","UNNAMED","1988-05-31 12:00:00","TS",20.3,-84.7,"main","TD",25,1988-05-31 12:00:00
"1988219N32283",1988,"NA","NA","ALBERTO","1988-08-05 18:00:00","TS",32,-77.5,"main","TD",20,1988-08-05 18:00:00
"1988221N30270",1988,"NA","NA","BERYL","1988-08-08 00:00:00","TS",30.4,-90.3,"main","TD",25,1988-08-08
"1988226N25286",1988,"NA","NA","UNNAMED","1988-08-13 00:00:00","TS",25,-74.5,"main","TD",30,1988-08-13
"1988234N13339",1988,"NA","NA","UNNAMED","1988-08-20 12:00:00","TS",13,-21,"main","TD",25,1988-08-20 12:00:00
"1988234N13299",1988,"NA","CS","UNNAMED","1988-08-20 18:00:00","TS",12.5,-60.7,"main","TD",25,1988-08-20 18:00:00
"1988235N15317",1988,"NA","NA","CHRIS","1988-08-21 12:00:00","TS",14.9,-43.3,"main","TD",25,1988-08-21 12:00:00
"1988245N20269",1988,"NA","GM","DEBBY","1988-08-31 18:00:00","TS",20.1,-91,"main","TD",25,1988-08-31 18:00:00
"1988247N33300",1988,"NA","NA","ERNESTO","1988-09-03 00:00:00","TS",32.5,-60.5,"main","TD",25,1988-09-03
"1988248N28267",1988,"NA","GM","UNNAMED","1988-09-04 00:00:00","TS",28,-93.5,"main","TD",30,1988-09-04
"1988251N13343",1988,"NA","NA","UNNAMED","1988-09-07 00:00:00","TS",12.5,-17.5,"main","TD",25,1988-09-07
"1988251N23268",1988,"NA","GM","FLORENCE","1988-09-07 06:00:00","TS",22.8,-92,"main","TD",25,1988-09-07 06:00:00
"1988253N12306",1988,"NA","NA","GILBERT","1988-09-08 18:00:00","TS",12,-54,"main","TD",25,1988-09-08 18:00:00
"1988264N13328",1988,"NA","NA","HELENE","1988-09-19 18:00:00","TS",13.4,-31.6,"main","TD",30,1988-09-19 18:00:00
"1988272N12339",1988,"NA","NA","UNNAMED","1988-09-27 18:00:00","TS",11.5,-20.6,"main","TD",25,1988-09-27 18:00:00
"1988273N09315",1988,"NA","NA","ISAAC","1988-09-28 18:00:00","TS",9,-45.5,"main","TD",25,1988-09-28 18:00:00
"1988285N09318",1988,"NA","NA","JOAN:MIRIAM","1988-10-10 18:00:00","TS",8.9,-42.2,"main","TD",25,1988-10-10 18:00:00
"1988294N13287",1988,"NA","CS","UNNAMED","1988-10-19 18:00:00","TS",12.9,-72.7,"main","TD",25,1988-10-19 18:00:00
"1988323N15286",1988,"NA","CS","KEITH","1988-11-17 18:00:00","TS",14.9,-74.3,"main","TD",30,1988-11-17 18:00:00
"1989167N21266",1989,"NA","GM","UNNAMED","1989-06-15 18:00:00","TS",20.7,-94.3,"main","TD",25,1989-06-15 18:00:00
"1989176N27264",1989,"NA","GM","ALLISON","1989-06-24 18:00:00","TS",27,-96,"main","TD",30,1989-06-24 18:00:00
"1989191N13322",1989,"NA","NA","BARRY","1989-07-09 18:00:00","TS",12.8,-37.8,"main","TD",25,1989-07-09 18:00:00
"1989212N23270",1989,"NA","GM","CHANTAL","1989-07-30 12:00:00","TS",22.5,-90,"main","TD",20,1989-07-30 12:00:00
"1989212N15318",1989,"NA","NA","DEAN","1989-07-31 06:00:00","TS",14.8,-41.8,"main","TD",25,1989-07-31 06:00:00
"1989221N16339",1989,"NA","NA","UNNAMED","1989-08-08 18:00:00","TS",15.8,-20.8,"main","TD",25,1989-08-08 18:00:00
"1989230N14338",1989,"NA","NA","ERIN","1989-08-18 00:00:00","TS",14.3,-22.4,"main","TD",25,1989-08-18
"1989238N17339",1989,"NA","NA","FELIX","1989-08-26 00:00:00","TS",16.8,-21,"main","TD",25,1989-08-26
"1989239N13312",1989,"NA","NA","UNNAMED","1989-08-27 06:00:00","TS",13,-48.2,"main","TD",20,1989-08-27 06:00:00
"1989243N12339",1989,"NA","NA","GABRIELLE","1989-08-30 12:00:00","TS",11.6,-21,"main","TD",25,1989-08-30 12:00:00
"1989254N13340",1989,"NA","NA","HUGO","1989-09-10 12:00:00","TS",13.2,-20,"main","TD",25,1989-09-10 12:00:00
"1989260N11316",1989,"NA","NA","IRIS","1989-09-16 18:00:00","TS",11.3,-44,"main","TD",25,1989-09-16 18:00:00
"1989275N12317",1989,"NA","NA","UNNAMED","1989-10-02 00:00:00","TS",11.9,-43,"main","TD",25,1989-10-02
"1989286N19268",1989,"NA","GM","JERRY","1989-10-12 12:00:00","TS",19.4,-92.4,"main","TD",25,1989-10-12 12:00:00
"1989333N17276",1989,"NA","CS","KAREN","1989-11-28 12:00:00","TS",17.1,-84,"main","TD",25,1989-11-28 12:00:00
"1990145N19276",1990,"NA","CS","UNNAMED","1990-05-24 18:00:00","TS",18.8,-84,"main","TD",25,1990-05-24 18:00:00
"1990203N09318",1990,"NA","NA","ARTHUR","1990-07-22 06:00:00","TS",8.8,-41.9,"main","TD",25,1990-07-22 06:00:00
"1990206N34285",1990,"NA","NA","BERTHA","1990-07-24 12:00:00","SS",34,-75,"main","SD",20,1990-07-24 12:00:00
"1990212N10338",1990,"NA","NA","CESAR","1990-07-31 00:00:00","TS",10.1,-22.2,"main","TD",25,1990-07-31
"1990215N38337",1990,"NA","NA","EDOUARD","1990-08-02 18:00:00","SS",38,-23,"main","SD",30,1990-08-02 18:00:00
"1990216N13281",1990,"NA","CS","DIANA","1990-08-04 00:00:00","TS",13.2,-79.5,"main","TD",25,1990-08-04
"1990224N09328",1990,"NA","NA","FRAN","1990-08-11 12:00:00","TS",9,-32.1,"main","TD",25,1990-08-11 12:00:00
"1990236N13314",1990,"NA","NA","GUSTAV","1990-08-24 06:00:00","TS",12.6,-45.9,"main","TD",25,1990-08-24 06:00:00
"1990237N13325",1990,"NA","NA","HORTENSE","1990-08-25 00:00:00","TS",12.5,-35,"main","TD",25,1990-08-25
"1990247N07337",1990,"NA","NA","ISIDORE","1990-09-04 00:00:00","TS",7.2,-23.4,"main","TD",25,1990-09-04
"1990262N15315",1990,"NA","NA","UNNAMED","1990-09-18 12:00:00","TS",15,-45,"main","TD",30,1990-09-18 12:00:00
"1990264N14328",1990,"NA","NA","JOSEPHINE","1990-09-21 06:00:00","TS",14,-32,"main","TD",30,1990-09-21 06:00:00
"1990277N16301",1990,"NA","NA","KLAUS","1990-10-03 12:00:00","TS",15.6,-59.3,"main","TD",30,1990-10-03 12:00:00
"1990279N36316",1990,"NA","NA","LILI","1990-10-06 06:00:00","SS",36,-44,"main","SS",45,1990-10-06 06:00:00
"1990283N23281",1990,"NA","NA","MARCO","1990-10-09 12:00:00","TS",22.5,-79.5,"main","TD",25,1990-10-09 12:00:00
"1990289N22300",1990,"NA","NA","NANA","1990-10-16 00:00:00","TS",22.2,-60.4,"main","TD",25,1990-10-16
"1991181N26282",1991,"NA","NA","ANA","1991-07-02 18:00:00","TS",31.3,-79.7,"main","TD",25,1991-07-02 18:00:00
"1991187N23264",1991,"NA","GM","UNNAMED","1991-07-05 18:00:00","TS",23.4,-96.2,"main","TD",25,1991-07-05 18:00:00
"1991228N26286",1991,"NA","NA","BOB","1991-08-16 00:00:00","TS",25.6,-74.3,"main","TD",25,1991-08-16
"1991237N15337",1991,"NA","NA","UNNAMED","1991-08-24 12:00:00","TS",14.5,-23.1,"main","TD",25,1991-08-24 12:00:00
"1991241N11329",1991,"NA","NA","UNNAMED","1991-08-28 12:00:00","TS",10.5,-30.8,"main","TD",25,1991-08-28 12:00:00
"1991248N27304",1991,"NA","NA","CLAUDETTE","1991-09-04 12:00:00","TS",26.7,-55.9,"main","TD",25,1991-09-04 12:00:00
"1991250N10334",1991,"NA","NA","DANNY","1991-09-07 00:00:00","TS",10.4,-25.8,"main","TD",25,1991-09-07
"1991252N24311",1991,"NA","NA","ERIKA","1991-09-08 18:00:00","TS",24.2,-49.1,"main","TD",25,1991-09-08 18:00:00
"1991288N19274",1991,"NA","CS","FABIAN","1991-10-15 00:00:00","TS",18.9,-85.7,"main","TD",25,1991-10-15
"1991298N13318",1991,"NA","NA","UNNAMED","1991-10-24 12:00:00","TS",13.4,-42.3,"main","TD",25,1991-10-24 12:00:00
"1991299N27295",1991,"NA","NA","GRACE","1991-10-25 18:00:00","SS",27.1,-64.9,"main","SD",25,1991-10-25 18:00:00
"1991302N44301",1991,"NA","NA","UNNAMED","1991-10-31 18:00:00","SS",36.7,-71.5,"main","SS",40,1991-10-31 18:00:00
"1992113N24301",1992,"NA","NA","UNNAMED","1992-04-21 12:00:00","SS",24,-59,"main","SD",25,1992-04-21 12:00:00
"1992178N25275",1992,"NA","GM","UNNAMED","1992-06-25 12:00:00","TS",24.5,-85.5,"main","TD",25,1992-06-25 12:00:00
"1992207N29298",1992,"NA","NA","UNNAMED","1992-07-24 18:00:00","TS",28.6,-62.1,"main","TD",25,1992-07-24 18:00:00
"1992230N11325",1992,"NA","NA","ANDREW","1992-08-16 18:00:00","TS",10.8,-35.5,"main","TD",25,1992-08-16 18:00:00
"1992262N34301",1992,"NA","NA","BONNIE","1992-09-17 18:00:00","TS",33.8,-59,"main","TD",30,1992-09-17 18:00:00
"1992266N30327",1992,"NA","NA","CHARLEY","1992-09-21 18:00:00","TS",30,-33,"main","TD",25,1992-09-21 18:00:00
"1992267N33285",1992,"NA","NA","DANIELLE","1992-09-22 12:00:00","TS",32.5,-74.6,"main","TD",30,1992-09-22 12:00:00
"1992270N11325",1992,"NA","NA","UNNAMED","1992-09-25 12:00:00","TS",11,-34.7,"main","TD",25,1992-09-25 12:00:00
"1992271N26291",1992,"NA","NA","EARL","1992-09-26 18:00:00","TS",26.2,-69.1,"main","TD",25,1992-09-26 18:00:00
"1992297N26299",1992,"NA","NA","FRANCES","1992-10-23 06:00:00","TS",27.7,-61.4,"main","TS",55,1992-10-23 06:00:00
"1993152N22276",1993,"NA","CS","UNNAMED","1993-05-31 12:00:00","TS",21.5,-84,"main","TD",25,1993-05-31 12:00:00
"1993169N21268",1993,"NA","GM","ARLENE","1993-06-18 00:00:00","TS",20.5,-91.9,"main","TD",25,1993-06-18
"1993217N10320",1993,"NA","NA","BRET","1993-08-04 12:00:00","TS",10.4,-40.3,"main","TD",30,1993-08-04 12:00:00
"1993227N14301",1993,"NA","NA","CINDY","1993-08-14 12:00:00","TS",14.1,-59.5,"main","TD",30,1993-08-14 12:00:00
"1993235N20307",1993,"NA","NA","EMILY","1993-08-22 18:00:00","TS",19.9,-52.6,"main","TD",30,1993-08-22 18:00:00
"1993236N14329",1993,"NA","NA","DENNIS","1993-08-23 12:00:00","TS",13.6,-30.8,"main","TD",25,1993-08-23 12:00:00
"1993251N25293",1993,"NA","NA","FLOYD","1993-09-07 12:00:00","TS",24.7,-67.5,"main","TD",25,1993-09-07 12:00:00
"1993258N11279",1993,"NA","CS","GERT","1993-09-14 18:00:00","TS",10.6,-80.7,"main","TD",25,1993-09-14 18:00:00
"1993262N27298",1993,"NA","NA","HARVEY","1993-09-18 18:00:00","TS",26.7,-61.8,"main","TD",30,1993-09-18 18:00:00
"1993273N30297",1993,"NA","NA","UNNAMED","1993-09-29 18:00:00","TS",30,-63.2,"main","TD",30,1993-09-29 18:00:00
"1994181N22276",1994,"NA","CS","ALBERTO","1994-06-30 06:00:00","TS",21.7,-83.6,"main","TD",25,1994-06-30 06:00:00
"1994201N32281",1994,"NA","NA","UNNAMED","1994-07-20 06:00:00","TS",32.2,-78.9,"main","TD",25,1994-07-20 06:00:00
"1994227N29273",1994,"NA","GM","BERYL","1994-08-14 12:00:00","TS",28.7,-87.2,"main","TD",20,1994-08-14 12:00:00
"1994229N11321",1994,"NA","NA","CHRIS","1994-08-16 12:00:00","TS",11.3,-39.4,"main","TD",30,1994-08-16 12:00:00
"1994242N20267",1994,"NA","GM","UNNAMED","1994-08-29 12:00:00","TS",20.5,-93,"main","TD",30,1994-08-29 12:00:00
"1994253N13303",1994,"NA","NA","DEBBY","1994-09-09 12:00:00","TS",13.1,-56.8,"main","TD",25,1994-09-09 12:00:00
"1994265N10330",1994,"NA","NA","ERNESTO","1994-09-21 18:00:00","TS",10.1,-29.9,"main","TD",25,1994-09-21 18:00:00
"1994268N16276",1994,"NA","CS","UNNAMED","1994-09-24 12:00:00","TS",16,-84.5,"main","TD",25,1994-09-24 12:00:00
"1994271N14339",1994,"NA","NA","UNNAMED","1994-09-27 12:00:00","TS",13.8,-20.8,"main","TD",30,1994-09-27 12:00:00
"1994272N20274",1994,"NA","CS","UNNAMED","1994-09-29 06:00:00","TS",20.5,-86,"main","TD",25,1994-09-29 06:00:00
"1994306N23313",1994,"NA","NA","FLORENCE","1994-11-02 00:00:00","SS",22.7,-47,"main","SD",30,1994-11-02
"1994313N12278",1994,"NA","CS","GORDON","1994-11-08 12:00:00","TS",11.9,-82.3,"main","TD",25,1994-11-08 12:00:00
"1995154N17276",1995,"NA","CS","ALLISON","1995-06-03 00:00:00","TS",17.4,-84.3,"main","TD",30,1995-06-03
"1995186N32288",1995,"NA","NA","BARRY","1995-07-05 06:00:00","TS",32,-72,"main","TD",20,1995-07-05 06:00:00
"1995193N17305",1995,"NA","NA","CHANTAL","1995-07-12 00:00:00","TS",17.1,-54.9,"main","TD",25,1995-07-12
"1995210N26273",1995,"NA","GM","DEAN","1995-07-28 18:00:00","TS",26.2,-86.6,"main","TD",25,1995-07-28 18:00:00
"1995212N22287",1995,"NA","NA","ERIN","1995-07-31 00:00:00","TS",22.3,-73.2,"main","TS",45,1995-07-31
"1995218N20265",1995,"NA","GM","UNNAMED","1995-08-05 18:00:00","TS",20.2,-95.2,"main","TD",20,1995-08-05 18:00:00
"1995220N14329",1995,"NA","NA","FELIX","1995-08-08 00:00:00","TS",14.3,-30.8,"main","TD",30,1995-08-08
"1995222N24265",1995,"NA","GM","GABRIELLE","1995-08-09 18:00:00","TS",23.7,-94.8,"main","TD",30,1995-08-09 18:00:00
"1995234N13327",1995,"NA","NA","HUMBERTO","1995-08-22 00:00:00","TS",13.2,-33,"main","TD",30,1995-08-22
"1995235N13311",1995,"NA","NA","IRIS","1995-08-22 12:00:00","TS",13.2,-49.3,"main","TD",30,1995-08-22 12:00:00
"1995235N24281",1995,"NA","NA","JERRY","1995-08-22 18:00:00","TS",23.7,-78.7,"main","TD",20,1995-08-22 18:00:00
"1995239N15327",1995,"NA","NA","KAREN","1995-08-26 12:00:00","TS",15.4,-32.7,"main","TD",30,1995-08-26 12:00:00
"1995241N11333",1995,"NA","NA","LUIS","1995-08-28 18:00:00","TS",11.4,-27.5,"main","TD",30,1995-08-28 18:00:00
"1995253N18318",1995,"NA","NA","UNNAMED","1995-09-09 12:00:00","TS",17.9,-41.9,"main","TD",25,1995-09-09 12:00:00
"1995256N12309",1995,"NA","NA","MARILYN","1995-09-12 18:00:00","TS",11.7,-50.9,"main","TD",30,1995-09-12 18:00:00
"1995270N10322",1995,"NA","NA","NOEL","1995-09-26 18:00:00","TS",10.4,-37.7,"main","TD",25,1995-09-26 18:00:00
"1995271N19273",1995,"NA","CS","OPAL","1995-09-27 18:00:00","TS",19.1,-87.3,"main","TD",25,1995-09-27 18:00:00
"1995278N08329",1995,"NA","NA","PABLO","1995-10-04 18:00:00","TS",8.3,-31.4,"main","TD",30,1995-10-04 18:00:00
"1995281N14278",1995,"NA","CS","ROXANNE","1995-10-07 18:00:00","TS",14,-82.1,"main","TD",25,1995-10-07 18:00:00
"1995294N14306",1995,"NA","NA","SEBASTIEN","1995-10-20 12:00:00","TS",13.8,-53.8,"main","TD",25,1995-10-20 12:00:00
"1995300N25301",1995,"NA","NA","TANYA","1995-10-27 00:00:00","TS",24.6,-59.2,"main","TD",30,1995-10-27
"1996170N27282",1996,"NA","NA","ARTHUR","1996-06-17 18:00:00","TS",26.8,-77.8,"main","TD",25,1996-06-17 18:00:00
"1996187N10326",1996,"NA","NA","BERTHA","1996-07-05 00:00:00","TS",9.8,-34,"main","TD",30,1996-07-05
"1996207N12297",1996,"NA","CS","CESAR","1996-07-24 18:00:00","TS",11.8,-62.6,"main","TD",25,1996-07-24 18:00:00
"1996232N17280",1996,"NA","CS","DOLLY","1996-08-19 06:00:00","TS",17.3,-80.2,"main","TD",25,1996-08-19 06:00:00
"1996233N12340",1996,"NA","NA","EDOUARD","1996-08-19 18:00:00","TS",12.4,-19.9,"main","TD",25,1996-08-19 18:00:00
"1996237N14339",1996,"NA","NA","FRAN","1996-08-23 12:00:00","TS",14,-21,"main","TD",25,1996-08-23 12:00:00
"1996239N13337",1996,"NA","NA","GUSTAV","1996-08-26 00:00:00","TS",12.7,-23,"main","TD",30,1996-08-26
"1996248N15319",1996,"NA","NA","HORTENSE","1996-09-03 12:00:00","TS",14.9,-41,"main","TD",25,1996-09-03 12:00:00
"1996269N09337",1996,"NA","NA","ISIDORE","1996-09-24 12:00:00","TS",8.6,-23.3,"main","TD",25,1996-09-24 12:00:00
"1996279N23264",1996,"NA","GM","JOSEPHINE","1996-10-04 18:00:00","TS",22.7,-96.2,"main","TD",25,1996-10-04 18:00:00
"1996286N17274",1996,"NA","CS","KYLE","1996-10-11 12:00:00","TS",17.3,-86.5,"main","TD",30,1996-10-11 12:00:00
"1996289N13280",1996,"NA","CS","LILI","1996-10-14 12:00:00","TS",12.8,-80.4,"main","TD",25,1996-10-14 12:00:00
"1996319N11283",1996,"NA","CS","MARCO","1996-11-16 18:00:00","TS",17,-79,"main","TD",30,1996-11-16 18:00:00
"1997152N29283",1997,"NA","NA","UNNAMED","1997-06-01 06:00:00","SS",31.2,-76.3,"main","SD",30,1997-06-01 06:00:00
"1997182N32283",1997,"NA","NA","ANA","1997-06-30 12:00:00","TS",32,-77.2,"main","TD",30,1997-06-30 12:00:00
"1997192N30290",1997,"NA","NA","BILL","1997-07-11 06:00:00","TS",30.4,-69.9,"main","TD",30,1997-07-11 06:00:00
"1997194N31286",1997,"NA","NA","CLAUDETTE","1997-07-13 06:00:00","TS",31.3,-73.3,"main","TD",25,1997-07-13 06:00:00
"1997198N27267",1997,"NA","GM","DANNY","1997-07-16 12:00:00","TS",27.4,-92.6,"main","TD",25,1997-07-16 12:00:00
"1997198N12309",1997,"NA","NA","UNNAMED","1997-07-17 06:00:00","TS",12,-51.5,"main","TD",25,1997-07-17 06:00:00
"1997246N11316",1997,"NA","NA","ERIKA","1997-09-03 06:00:00","TS",10.9,-44.1,"main","TD",30,1997-09-03 06:00:00
"1997278N24296",1997,"NA","NA","FABIAN","1997-10-04 18:00:00","TS",24.2,-64.5,"main","TD",25,1997-10-04 18:00:00
"1997288N20291",1997,"NA","NA","GRACE","1997-10-14 12:00:00","TS",20,-68.7,"main","TD",30,1997-10-14 12:00:00
"1998209N11335",1998,"NA","NA","ALEX","1998-07-27 12:00:00","TS",11.3,-25.4,"main","TD",25,1998-07-27 12:00:00
"1998232N15312",1998,"NA","NA","BONNIE","1998-08-19 12:00:00","TS",14.7,-48.1,"main","TD",25,1998-08-19 12:00:00
"1998233N25268",1998,"NA","GM","CHARLEY","1998-08-21 06:00:00","TS",25.3,-92.3,"main","TD",25,1998-08-21 06:00:00
"1998236N13326",1998,"NA","NA","DANIELLE","1998-08-24 06:00:00","TS",13.4,-34.3,"main","TD",25,1998-08-24 06:00:00
"1998244N22267",1998,"NA","GM","EARL","1998-08-31 12:00:00","TS",21.6,-93.5,"main","TD",30,1998-08-31 12:00:00
"1998252N26266",1998,"NA","GM","FRANCES","1998-09-08 18:00:00","TS",25.5,-94.5,"main","TD",30,1998-09-08 18:00:00
"1998259N10335",1998,"NA","NA","GEORGES","1998-09-15 12:00:00","TS",9.7,-25.1,"main","TD",30,1998-09-15 12:00:00
"1998261N27270",1998,"NA","GM","HERMINE","1998-09-17 12:00:00","TS",26.9,-90.3,"main","TD",30,1998-09-17 12:00:00
"1998262N13333",1998,"NA","NA","IVAN","1998-09-19 00:00:00","TS",13.4,-26.6,"main","TD",25,1998-09-19
"1998264N10343",1998,"NA","NA","JEANNE","1998-09-21 06:00:00","TS",9.6,-17.4,"main","TD",30,1998-09-21 06:00:00
"1998267N33295",1998,"NA","NA","KARL","1998-09-23 12:00:00","TS",33.3,-65.4,"main","TD",25,1998-09-23 12:00:00
"1998278N14314",1998,"NA","NA","LISA","1998-10-05 00:00:00","TS",13.9,-46.4,"main","TD",30,1998-10-05
"1998295N12284",1998,"NA","CS","MITCH","1998-10-22 00:00:00","TS",11.6,-76.1,"main","TD",30,1998-10-22
"1998328N28332",1998,"NA","NA","NICOLE","1998-11-24 00:00:00","TS",28.3,-28,"main","TD",30,1998-11-24
"1999163N27302",1999,"NA","NA","ARLENE","1999-06-11 18:00:00","TS",27.1,-58.1,"main","TD",30,1999-06-11 18:00:00
"1999184N20265",1999,"NA","GM","UNNAMED","1999-07-02 18:00:00","TS",20.2,-95,"main","TD",30,1999-07-02 18:00:00
"1999231N20266",1999,"NA","GM","BRET","1999-08-18 18:00:00","TS",19.5,-94.4,"main","TD",30,1999-08-18 18:00:00
"1999231N14341",1999,"NA","NA","CINDY","1999-08-19 00:00:00","TS",13.5,-18.9,"main","TD",30,1999-08-19
"1999236N22292",1999,"NA","NA","DENNIS","1999-08-24 00:00:00","TS",21.5,-67.7,"main","TD",30,1999-08-24
"1999236N12306",1999,"NA","NA","EMILY","1999-08-24 06:00:00","TS",11.5,-53.6,"main","TD",30,1999-08-24 06:00:00
"1999249N22264",1999,"NA","GM","UNNAMED","1999-09-05 18:00:00","TS",21.6,-96.4,"main","TD",25,1999-09-05 18:00:00
"1999251N15314",1999,"NA","NA","FLOYD","1999-09-07 18:00:00","TS",14.6,-45.6,"main","TD",25,1999-09-07 18:00:00
"1999255N13336",1999,"NA","NA","GERT","1999-09-11 12:00:00","TS",12.6,-24.2,"main","TD",30,1999-09-11 12:00:00
"1999262N25272",1999,"NA","GM","HARVEY","1999-09-19 06:00:00","TS",25,-87.8,"main","TD",30,1999-09-19 06:00:00
"1999277N20266",1999,"NA","GM","UNNAMED","1999-10-04 06:00:00","TS",20.1,-94.1,"main","TD",30,1999-10-04 06:00:00
"1999279N14315",1999,"NA","NA","UNNAMED","1999-10-06 00:00:00","TS",14.4,-44.8,"main","TD",30,1999-10-06
"1999286N16278",1999,"NA","CS","IRENE","1999-10-13 06:00:00","TS",17.3,-83.3,"main","TD",30,1999-10-13 06:00:00
"1999291N10309",1999,"NA","NA","JOSE","1999-10-17 18:00:00","TS",9.8,-50.8,"main","TD",25,1999-10-17 18:00:00
"1999302N11279",1999,"NA","CS","KATRINA","1999-10-28 18:00:00","TS",11.4,-80.9,"main","TD",30,1999-10-28 18:00:00
"1999318N17278",1999,"NA","CS","LENNY","1999-11-13 18:00:00","TS",16.7,-81.6,"main","TD",30,1999-11-13 18:00:00
"2000160N21267",2000,"NA","GM","UNNAMED","2000-06-07 18:00:00","TS",21,-93,"main","TD",25,2000-06-07 18:00:00
"2000175N09340",2000,"NA","NA","UNNAMED","2000-06-23 00:00:00","TS",9.5,-19.8,"main","TD",25,2000-06-23
"2000217N11342",2000,"NA","NA","ALBERTO","2000-08-03 18:00:00","TS",10.8,-18,"main","TD",25,2000-08-03 18:00:00
"2000222N28286",2000,"NA","NA","UNNAMED","2000-08-08 12:00:00","TS",28.2,-74.2,"main","TD",30,2000-08-08 12:00:00
"2000227N23267",2000,"NA","GM","BERYL","2000-08-13 18:00:00","TS",22.5,-93.5,"main","TD",30,2000-08-13 18:00:00
"2000231N14308",2000,"NA","NA","CHRIS","2000-08-17 12:00:00","TS",14.2,-51.9,"main","TD",25,2000-08-17 12:00:00
"2000233N12316",2000,"NA","NA","DEBBY","2000-08-19 18:00:00","TS",12,-44.5,"main","TD",30,2000-08-19 18:00:00
"2000246N15315",2000,"NA","NA","ERNESTO","2000-09-01 12:00:00","TS",14.8,-45.2,"main","TD",25,2000-09-01 12:00:00
"2000253N28267",2000,"NA","GM","UNNAMED","2000-09-08 18:00:00","TS",27.5,-93.5,"main","TD",25,2000-09-08 18:00:00
"2000255N31289",2000,"NA","NA","FLORENCE","2000-09-10 18:00:00","SS",30.9,-70.9,"main","SD",30,2000-09-10 18:00:00
"2000259N20273",2000,"NA","CS","GORDON","2000-09-14 12:00:00","TS",19.8,-87.3,"main","TD",25,2000-09-14 12:00:00
"2000260N15308",2000,"NA","NA","HELENE","2000-09-15 12:00:00","TS",14.9,-52.2,"main","TD",25,2000-09-15 12:00:00
"2000266N12337",2000,"NA","NA","ISAAC","2000-09-21 12:00:00","TS",11.5,-23,"main","TD",30,2000-09-21 12:00:00
"2000270N11330",2000,"NA","NA","JOYCE","2000-09-25 12:00:00","TS",11.2,-29.6,"main","TD",25,2000-09-25 12:00:00
"2000273N16277",2000,"NA","CS","KEITH","2000-09-28 18:00:00","TS",16.1,-82.9,"main","TD",25,2000-09-28 18:00:00
"2000279N29279",2000,"NA","NA","LESLIE","2000-10-04 12:00:00","SS",29,-81.4,"main","SD",30,2000-10-04 12:00:00
"2000290N30289",2000,"NA","NA","MICHAEL","2000-10-15 12:00:00","SS",30,-71.2,"main","SD",30,2000-10-15 12:00:00
"2000294N26300",2000,"NA","NA","NADINE","2000-10-19 12:00:00","TS",26.2,-59.9,"main","TD",25,2000-10-19 12:00:00
"2000299N22291",2000,"NA","NA","UNNAMED","2000-10-25 18:00:00","SS",24.5,-71.7,"main","SS",35,2000-10-25 18:00:00
"2001157N28265",2001,"NA","GM","ALLISON","2001-06-05 12:00:00","TS",27.5,-95,"main","TS",40,2001-06-05 12:00:00
"2001193N11318",2001,"NA","NA","UNNAMED","2001-07-11 18:00:00","TS",10.9,-42.1,"main","TD",25,2001-07-11 18:00:00
"2001215N26275",2001,"NA","GM","BARRY","2001-08-02 12:00:00","TS",25.7,-84.8,"main","TD",30,2001-08-02 12:00:00
"2001227N13323",2001,"NA","NA","CHANTAL","2001-08-14 18:00:00","TS",12.8,-37,"main","TD",25,2001-08-14 18:00:00
"2001235N18296",2001,"NA","CS","DEAN","2001-08-22 12:00:00","TS",17.9,-64.3,"main","TS",45,2001-08-22 12:00:00
"2001245N13326",2001,"NA","NA","ERIN","2001-09-01 18:00:00","TS",12.5,-34.3,"main","TD",30,2001-09-01 18:00:00
"2001251N14332",2001,"NA","NA","FELIX","2001-09-07 18:00:00","TS",13.9,-28.4,"main","TD",30,2001-09-07 18:00:00
"2001255N26276",2001,"NA","GM","GABRIELLE","2001-09-11 18:00:00","TS",25.8,-84.1,"main","TD",25,2001-09-11 18:00:00
"2001263N13278",2001,"NA","CS","UNNAMED","2001-09-19 18:00:00","TS",13.4,-81.9,"main","TD",30,2001-09-19 18:00:00
"2001265N25296",2001,"NA","NA","HUMBERTO","2001-09-21 12:00:00","TS",25.1,-64.2,"main","TD",25,2001-09-21 12:00:00
"2001278N12302",2001,"NA","NA","IRIS","2001-10-04 12:00:00","TS",12.3,-58.2,"main","TD",25,2001-10-04 12:00:00
"2001280N11309",2001,"NA","NA","JERRY","2001-10-06 12:00:00","TS",10.6,-50.6,"main","TD",25,2001-10-06 12:00:00
"2001284N28297",2001,"NA","NA","KAREN","2001-10-12 00:00:00","SS",31.8,-64.7,"main","SS",60,2001-10-12
"2001301N27325",2001,"NA","NA","LORENZO","2001-10-27 12:00:00","TS",27.2,-34.9,"main","TD",30,2001-10-27 12:00:00
"2001303N13276",2001,"NA","CS","MICHELLE","2001-10-29 18:00:00","TS",13.3,-83.6,"main","TD",30,2001-10-29 18:00:00
"2001308N34310",2001,"NA","NA","NOEL","2001-11-04 00:00:00","SS",33.9,-50.4,"main","SS",45,2001-11-04
"2001327N31309",2001,"NA","NA","OLGA","2001-11-24 00:00:00","SS",29.3,-50.3,"main","SS",50,2001-11-24
"2002196N34283",2002,"NA","NA","ARTHUR","2002-07-14 18:00:00","TS",34.3,-76.8,"main","TD",30,2002-07-14 18:00:00
"2002217N29272",2002,"NA","GM","BERTHA","2002-08-04 18:00:00","TS",29,-88.5,"main","TD",25,2002-08-04 18:00:00
"2002218N32283",2002,"NA","NA","CRISTOBAL","2002-08-05 18:00:00","TS",32,-77.2,"main","TD",30,2002-08-05 18:00:00
"2002242N10329",2002,"NA","NA","DOLLY","2002-08-29 12:00:00","TS",9.5,-31.2,"main","TD",30,2002-08-29 12:00:00
"2002245N29281",2002,"NA","NA","EDOUARD","2002-09-01 18:00:00","TS",29.2,-78.8,"main","TD",30,2002-09-01 18:00:00
"2002249N28266",2002,"NA","GM","FAY","2002-09-05 18:00:00","TS",28,-93.8,"main","TD",30,2002-09-05 18:00:00
"2002251N24313",2002,"NA","NA","UNNAMED","2002-09-07 12:00:00","TS",24.3,-47.5,"main","TD",30,2002-09-07 12:00:00
"2002252N29289",2002,"NA","NA","GUSTAV","2002-09-08 12:00:00","SS",29,-71,"main","SD",30,2002-09-08 12:00:00
"2002255N26273",2002,"NA","GM","HANNA","2002-09-12 00:00:00","TS",26.3,-86.6,"main","TD",30,2002-09-12
"2002258N10300",2002,"NA","NA","ISIDORE","2002-09-14 18:00:00","TS",10,-60.5,"main","TD",25,2002-09-14 18:00:00
"2002261N33308",2002,"NA","NA","JOSEPHINE","2002-09-17 12:00:00","TS",32.7,-52.4,"main","TD",30,2002-09-17 12:00:00
"2002264N28308",2002,"NA","NA","KYLE","2002-09-20 18:00:00","SS",28.3,-51.8,"main","SD",25,2002-09-20 18:00:00
"2002265N10315",2002,"NA","NA","LILI","2002-09-21 18:00:00","TS",10.2,-44.6,"main","TD",25,2002-09-21 18:00:00
"2002288N17277",2002,"NA","CS","UNNAMED","2002-10-14 12:00:00","TS",16.9,-82.6,"main","TD",30,2002-10-14 12:00:00
"2003108N29294",2003,"NA","NA","ANA","2003-04-20 06:00:00","SS",32.7,-68.9,"main","SS",40,2003-04-20 06:00:00
"2003162N10319",2003,"NA","NA","UNNAMED","2003-06-11 00:00:00","TS",9.5,-40.8,"main","TD",30,2003-06-11
"2003179N20271",2003,"NA","GM","BILL","2003-06-29 06:00:00","TS",22,-90,"main","TD",30,2003-06-29 06:00:00
"2003188N11307",2003,"NA","CS","CLAUDETTE","2003-07-08 18:00:00","TS",14.8,-70,"main","TS",45,2003-07-08 18:00:00
"2003198N31306",2003,"NA","NA","DANNY","2003-07-16 12:00:00","TS",30.8,-54.1,"main","TD",25,2003-07-16 12:00:00
"2003201N12317",2003,"NA","NA","UNNAMED","2003-07-19 18:00:00","TS",12.3,-43.5,"main","TD",30,2003-07-19 18:00:00
"2003207N29280",2003,"NA","NA","UNNAMED","2003-07-25 12:00:00","TS",29.3,-80.1,"main","TD",25,2003-07-25 12:00:00
"2003227N26277",2003,"NA","GM","ERIKA","2003-08-14 18:00:00","TS",26.4,-83.3,"main","TS",35,2003-08-14 18:00:00
"2003234N15295",2003,"NA","CS","UNNAMED","2003-08-21 18:00:00","TS",14.5,-65.5,"main","TD",30,2003-08-21 18:00:00
"2003240N15329",2003,"NA","NA","FABIAN","2003-08-27 18:00:00","TS",14.6,-30.7,"main","TD",25,2003-08-27 18:00:00
"2003243N24268",2003,"NA","GM","GRACE","2003-08-30 12:00:00","TS",24.3,-92.4,"main","TD",30,2003-08-30 12:00:00
"2003247N27272",2003,"NA","GM","HENRI","2003-09-03 18:00:00","TS",27.4,-87.7,"main","TD",25,2003-09-03 18:00:00
"2003249N14329",2003,"NA","NA","ISABEL","2003-09-06 00:00:00","TS",13.8,-31.4,"main","TD",30,2003-09-06
"2003251N12338",2003,"NA","NA","UNNAMED","2003-09-08 06:00:00","TS",11.6,-21.7,"main","TD",25,2003-09-08 06:00:00
"2003268N28298",2003,"NA","NA","JUAN","2003-09-24 12:00:00","TS",28.2,-62.4,"main","TD",25,2003-09-24 12:00:00
"2003269N12322",2003,"NA","NA","KATE","2003-09-25 18:00:00","TS",11.8,-37.7,"main","TD",30,2003-09-25 18:00:00
"2003271N18275",2003,"NA","GM","LARRY","2003-10-01 18:00:00","TS",21,-93.2,"main","TS",45,2003-10-01 18:00:00
"2003284N19291",2003,"NA","NA","MINDY","2003-10-10 18:00:00","TS",19.1,-68.8,"main","TS",40,2003-10-10 18:00:00
"2003286N09323",2003,"NA","NA","NICHOLAS","2003-10-13 00:00:00","TS",9.5,-37,"main","TD",25,2003-10-13
"2003339N13284",2003,"NA","CS","ODETTE","2003-12-04 12:00:00","TS",12.9,-76.2,"main","TD",30,2003-12-04 12:00:00
"2003342N28326",2003,"NA","NA","PETER","2003-12-07 18:00:00","SS",27.5,-34.5,"main","SS",40,2003-12-07 18:00:00
"2004214N30282",2004,"NA","NA","ALEX","2004-07-31 18:00:00","TS",30.3,-78.3,"main","TD",25,2004-07-31 18:00:00
"2004217N13306",2004,"NA","NA","BONNIE","2004-08-03 12:00:00","TS",12.9,-53.6,"main","TD",25,2004-08-03 12:00:00
"2004223N11301",2004,"NA","NA","CHARLEY","2004-08-09 12:00:00","TS",11.4,-59.2,"main","TD",30,2004-08-09 12:00:00
"2004227N12338",2004,"NA","NA","DANIELLE","2004-08-13 12:00:00","TS",12.3,-21.8,"main","TD",30,2004-08-13 12:00:00
"2004227N09314",2004,"NA","NA","EARL","2004-08-13 18:00:00","TS",9,-45.6,"main","TD",30,2004-08-13 18:00:00
"2004238N11325",2004,"NA","NA","FRANCES","2004-08-25 00:00:00","TS",11.1,-35.2,"main","TD",25,2004-08-25
"2004241N32282",2004,"NA","NA","GASTON","2004-08-27 12:00:00","TS",31.8,-78.1,"main","TD",25,2004-08-27 12:00:00
"2004241N29295",2004,"NA","NA","HERMINE","2004-08-27 18:00:00","TS",29,-65.2,"main","TD",25,2004-08-27 18:00:00
"2004247N10332",2004,"NA","NA","IVAN","2004-09-02 18:00:00","TS",9.7,-27.6,"main","TD",25,2004-09-02 18:00:00
"2004252N32320",2004,"NA","NA","UNNAMED","2004-09-07 12:00:00","TS",31.5,-39.7,"main","TD",25,2004-09-07 12:00:00
"2004258N16300",2004,"NA","NA","JEANNE","2004-09-13 18:00:00","TS",15.9,-60,"main","TD",25,2004-09-13 18:00:00
"2004260N11331",2004,"NA","NA","KARL","2004-09-16 06:00:00","TS",11.2,-29.2,"main","TD",30,2004-09-16 06:00:00
"2004264N13328",2004,"NA","NA","LISA","2004-09-19 18:00:00","TS",13.3,-32.4,"main","TD",30,2004-09-19 18:00:00
"2004283N24265",2004,"NA","GM","MATTHEW","2004-10-08 12:00:00","TS",24,-95.4,"main","TD",30,2004-10-08 12:00:00
"2004284N30295",2004,"NA","NA","NICOLE","2004-10-10 06:00:00","SS",31,-66.3,"main","SS",40,2004-10-10 06:00:00
"2004331N28320",2004,"NA","NA","OTTO","2004-11-29 12:00:00","SS",29.6,-47.9,"main","SS",40,2004-11-29 12:00:00
"2005160N17276",2005,"NA","CS","ARLENE","2005-06-08 18:00:00","TS",16.9,-84,"main","TD",25,2005-06-08 18:00:00
"2005180N20265",2005,"NA","GM","BRET","2005-06-28 18:00:00","TS",19.7,-95.4,"main","TD",30,2005-06-28 18:00:00
"2005185N18273",2005,"NA","CS","CINDY","2005-07-03 18:00:00","TS",18.3,-86.7,"main","TD",30,2005-07-03 18:00:00
"2005186N12299",2005,"NA","CS","DENNIS","2005-07-04 18:00:00","TS",12,-60.8,"main","TD",25,2005-07-04 18:00:00
"2005192N11318",2005,"NA","NA","EMILY","2005-07-11 00:00:00","TS",10.7,-42.4,"main","TD",25,2005-07-11
"2005203N25285",2005,"NA","NA","FRANKLIN","2005-07-21 18:00:00","TS",25,-75,"main","TD",30,2005-07-21 18:00:00
"2005205N19267",2005,"NA","GM","GERT","2005-07-23 18:00:00","TS",19.3,-92.9,"main","TD",25,2005-07-23 18:00:00
"2005215N28291",2005,"NA","NA","HARVEY","2005-08-02 18:00:00","TS",28.2,-68.8,"main","TD",30,2005-08-02 18:00:00
"2005217N13327",2005,"NA","NA","IRENE","2005-08-04 18:00:00","TS",12.9,-33.5,"main","TD",25,2005-08-04 18:00:00
"2005226N13316",2005,"NA","NA","UNNAMED","2005-08-13 12:00:00","TS",13.3,-43.6,"main","TD",25,2005-08-13 12:00:00
"2005235N19266",2005,"NA","GM","JOSE","2005-08-22 12:00:00","TS",19.4,-94.5,"main","TD",30,2005-08-22 12:00:00
"2005236N23285",2005,"NA","NA","KATRINA","2005-08-23 18:00:00","TS",23.1,-75.1,"main","TD",30,2005-08-23 18:00:00
"2005241N14315",2005,"NA","NA","LEE","2005-08-28 12:00:00","TS",14,-45.1,"main","TD",25,2005-08-28 12:00:00
"2005245N19315",2005,"NA","NA","MARIA","2005-09-01 12:00:00","TS",18.8,-45.5,"main","TD",30,2005-09-01 12:00:00
"2005249N28293",2005,"NA","NA","NATE","2005-09-05 18:00:00","TS",28.4,-67,"main","TD",30,2005-09-05 18:00:00
"2005249N26281",2005,"NA","NA","OPHELIA","2005-09-06 06:00:00","TS",25.8,-78.6,"main","TD",25,2005-09-06 06:00:00
"2005261N13306",2005,"NA","NA","PHILIPPE","2005-09-17 12:00:00","TS",13.3,-54.5,"main","TD",30,2005-09-17 12:00:00
"2005261N21290",2005,"NA","NA","RITA","2005-09-18 00:00:00","TS",21.3,-69.9,"main","TD",25,2005-09-18
"2005274N12327",2005,"NA","NA","UNNAMED","2005-09-30 12:00:00","TS",11.8,-32.7,"main","TD",25,2005-09-30 12:00:00
"2005275N19274",2005,"NA","CS","STAN","2005-10-01 12:00:00","TS",18.9,-85.6,"main","TD",25,2005-10-01 12:00:00
"2005277N34328",2005,"NA","NA","UNNAMED","2005-10-04 06:00:00","SS",34.8,-30.2,"main","SD",30,2005-10-04 06:00:00
"2005278N27280",2005,"NA","NA","TAMMY","2005-10-05 06:00:00","TS",27.3,-79.7,"main","TS",35,2005-10-05 06:00:00
"2005281N26303",2005,"NA","NA","UNNAMED","2005-10-08 06:00:00","SS",26.1,-57.4,"main","SD",30,2005-10-08 06:00:00
"2005281N33339",2005,"NA","NA","VINCE","2005-10-08 06:00:00","SS",32.9,-20.6,"main","SS",40,2005-10-08 06:00:00
"2005289N18282",2005,"NA","CS","WILMA","2005-10-15 18:00:00","TS",17.6,-78.5,"main","TD",25,2005-10-15 18:00:00
"2005296N16293",2005,"NA","CS","ALPHA","2005-10-22 12:00:00","TS",15.8,-67.5,"main","TD",30,2005-10-22 12:00:00
"2005300N10279",2005,"NA","CS","BETA","2005-10-26 18:00:00","TS",10.4,-80.9,"main","TD",30,2005-10-26 18:00:00
"2005318N13298",2005,"NA","CS","GAMMA","2005-11-14 00:00:00","TS",13.2,-62.1,"main","TD",30,2005-11-14
"2005324N27312",2005,"NA","NA","DELTA","2005-11-22 18:00:00","SS",30.7,-40.5,"main","SS",45,2005-11-22 18:00:00
"2005333N32311",2005,"NA","NA","EPSILON","2005-11-29 06:00:00","TS",31.5,-49.2,"main","TS",45,2005-11-29 06:00:00
"2005364N24324",2005,"NA","NA","ZETA","2005-12-30 00:00:00","TS",23.9,-35.6,"main","TD",30,2005-12-30
"2006161N20275",2006,"NA","CS","ALBERTO","2006-06-10 06:00:00","TS",20,-85,"main","TD",25,2006-06-10 06:00:00
"2006198N37291",2006,"NA","NA","UNNAMED","2006-07-17 06:00:00","TS",39.1,-66.4,"main","TD",30,2006-07-17 06:00:00
"2006200N32287",2006,"NA","NA","BERYL","2006-07-18 12:00:00","TS",32.3,-73.3,"main","TD",30,2006-07-18 12:00:00
"2006213N16302",2006,"NA","NA","CHRIS","2006-08-01 00:00:00","TS",16.3,-58.1,"main","TD",30,2006-08-01
"2006234N12338",2006,"NA","NA","DEBBY","2006-08-21 18:00:00","TS",11.6,-21.7,"main","TD",30,2006-08-21 18:00:00
"2006237N13298",2006,"NA","CS","ERNESTO","2006-08-24 18:00:00","TS",12.7,-61.6,"main","TD",30,2006-08-24 18:00:00
"2006247N14321",2006,"NA","NA","FLORENCE","2006-09-03 18:00:00","TS",14.1,-39.4,"main","TD",30,2006-09-03 18:00:00
"2006254N20306",2006,"NA","NA","GORDON","2006-09-10 18:00:00","TS",20.2,-53.8,"main","TD",25,2006-09-10 18:00:00
"2006256N12338",2006,"NA","NA","HELENE","2006-09-12 12:00:00","TS",11.9,-22,"main","TD",25,2006-09-12 12:00:00
"2006271N26307",2006,"NA","NA","ISAAC","2006-09-27 18:00:00","TS",26.1,-52.6,"main","TD",30,2006-09-27 18:00:00
"2007127N36286",2007,"NA","NA","ANDREA","2007-05-09 06:00:00","SS",30.8,-78.7,"main","SS",50,2007-05-09 06:00:00
"2007151N18273",2007,"NA","GM","BARRY","2007-06-01 12:00:00","TS",22.3,-85.8,"main","TD",30,2007-06-01 12:00:00
"2007212N36294",2007,"NA","NA","CHANTAL","2007-07-31 00:00:00","TS",35.5,-66.5,"main","TD",30,2007-07-31
"2007225N12331",2007,"NA","NA","DEAN","2007-08-13 06:00:00","TS",12.2,-28.9,"main","TD",30,2007-08-13 06:00:00
"2007227N24269",2007,"NA","GM","ERIN","2007-08-15 00:00:00","TS",23.7,-90.7,"main","TD",25,2007-08-15
"2007244N12303",2007,"NA","NA","FELIX","2007-08-31 12:00:00","TS",11.5,-56.6,"main","TD",25,2007-08-31 12:00:00
"2007251N30288",2007,"NA","NA","GABRIELLE","2007-09-08 00:00:00","SS",30.1,-71.8,"main","SS",40,2007-09-08
"2007255N13316",2007,"NA","NA","INGRID","2007-09-12 06:00:00","TS",13,-43.6,"main","TD",25,2007-09-12 06:00:00
"2007255N27265",2007,"NA","GM","HUMBERTO","2007-09-12 12:00:00","TS",27.8,-95.1,"main","TS",35,2007-09-12 12:00:00
"2007265N29275",2007,"NA","GM","UNNAMED","2007-09-21 12:00:00","SS",29.1,-85.4,"main","SD",30,2007-09-21 12:00:00
"2007266N36314",2007,"NA","NA","JERRY","2007-09-23 00:00:00","SS",36.2,-46.1,"main","SD",30,2007-09-23
"2007268N10324",2007,"NA","NA","KAREN","2007-09-25 00:00:00","TS",10,-35.9,"main","TD",30,2007-09-25
"2007269N22265",2007,"NA","GM","LORENZO","2007-09-25 18:00:00","TS",21.8,-94.8,"main","TD",25,2007-09-25 18:00:00
"2007271N14334",2007,"NA","NA","MELISSA","2007-09-28 06:00:00","TS",14,-25.8,"main","TD",25,2007-09-28 06:00:00
"2007285N30307",2007,"NA","NA","UNNAMED","2007-10-11 12:00:00","TS",29.5,-52.6,"main","TD",30,2007-10-11 12:00:00
"2007297N18300",2007,"NA","CS","NOEL","2007-10-28 00:00:00","TS",15.7,-71.2,"main","TD",30,2007-10-28
"2007345N18298",2007,"NA","CS","OLGA","2007-12-11 00:00:00","SS",18.4,-64.7,"main","SS",35,2007-12-11
"2008152N18273",2008,"NA","CS","ARTHUR","2008-05-31 00:00:00","TS",17.5,-87.5,"main","TS",35,2008-05-31
"2008185N13337",2008,"NA","NA","BERTHA","2008-07-03 06:00:00","TS",12.7,-22.9,"main","TD",30,2008-07-03 06:00:00
"2008201N32280",2008,"NA","NA","CRISTOBAL","2008-07-19 00:00:00","TS",31.7,-79.8,"main","TD",25,2008-07-19
"2008203N18276",2008,"NA","CS","DOLLY","2008-07-20 12:00:00","TS",17.8,-83.6,"main","TS",40,2008-07-20 12:00:00
"2008217N28273",2008,"NA","GM","EDOUARD","2008-08-03 12:00:00","TS",28.1,-87.4,"main","TD",25,2008-08-03 12:00:00
"2008229N18293",2008,"NA","CS","FAY","2008-08-15 12:00:00","TS",18.4,-67.4,"main","TD",30,2008-08-15 12:00:00
"2008238N13293",2008,"NA","CS","GUSTAV","2008-08-25 00:00:00","TS",13.5,-67.4,"main","TD",25,2008-08-25
"2008241N19303",2008,"NA","NA","HANNA","2008-08-28 00:00:00","TS",19.4,-57.3,"main","TD",30,2008-08-28
"2008245N17323",2008,"NA","NA","IKE","2008-09-01 06:00:00","TS",17.2,-37,"main","TD",30,2008-09-01 06:00:00
"2008246N12338",2008,"NA","NA","JOSEPHINE","2008-09-02 00:00:00","TS",12.3,-21.9,"main","TD",30,2008-09-02
"2008269N21290",2008,"NA","NA","KYLE","2008-09-25 00:00:00","TS",21.5,-70,"main","TD",30,2008-09-25
"2008270N39325",2008,"NA","NA","LAURA","2008-09-29 06:00:00","SS",37,-47,"main","SS",50,2008-09-29 06:00:00
"2008280N18268",2008,"NA","GM","MARCO","2008-10-06 00:00:00","TS",18.5,-91.7,"main","TD",25,2008-10-06
"2008286N16323",2008,"NA","NA","NANA","2008-10-12 06:00:00","TS",15.5,-36.6,"main","TD",30,2008-10-12 06:00:00
"2008287N15291",2008,"NA","CS","OMAR","2008-10-13 06:00:00","TS",15.4,-69,"main","TD",25,2008-10-13 06:00:00
"2008289N15277",2008,"NA","CS","UNNAMED","2008-10-14 12:00:00","TS",15.5,-82.8,"main","TD",25,2008-10-14 12:00:00
"2008311N14278",2008,"NA","CS","PALOMA","2008-11-05 18:00:00","TS",13.7,-81.7,"main","TD",25,2008-11-05 18:00:00
"2009147N31285",2009,"NA","NA","UNNAMED","2009-05-28 06:00:00","TS",36.1,-72.9,"main","TD",25,2009-05-28 06:00:00
"2009222N14336",2009,"NA","NA","ANA","2009-08-11 06:00:00","TS",14.4,-27.9,"main","TD",25,2009-08-11 06:00:00
"2009227N12328",2009,"NA","NA","BILL","2009-08-15 06:00:00","TS",11.8,-32,"main","TD",30,2009-08-15 06:00:00
"2009228N27277",2009,"NA","GM","CLAUDETTE","2009-08-16 06:00:00","TS",27,-83.4,"main","TD",30,2009-08-16 06:00:00
"2009238N24290",2009,"NA","NA","DANNY","2009-08-26 09:00:00","TS",24.3,-69.6,"main","TS",40,2009-08-26 09:00:00
"2009245N17303",2009,"NA","NA","ERIKA","2009-09-01 18:00:00","TS",16.7,-57.3,"main","TS",45,2009-09-01 18:00:00
"2009251N12336",2009,"NA","NA","FRED","2009-09-07 18:00:00","TS",11.8,-24,"main","TD",30,2009-09-07 18:00:00
"2009268N15331",2009,"NA","NA","UNNAMED","2009-09-25 18:00:00","TS",16.1,-31.1,"main","TD",30,2009-09-25 18:00:00
"2009271N46317",2009,"NA","NA","GRACE","2009-10-04 06:00:00","TS",38.5,-29.5,"main","TS",40,2009-10-04 06:00:00
"2009279N15311",2009,"NA","NA","HENRI","2009-10-06 00:00:00","TS",15.1,-49.2,"main","TD",30,2009-10-06
"2009308N11279",2009,"NA","CS","IDA","2009-11-04 06:00:00","TS",11,-81.3,"main","TD",30,2009-11-04 06:00:00
"2010176N16278",2010,"NA","CS","ALEX","2010-06-25 18:00:00","TS",16.4,-83.1,"main","TD",30,2010-06-25 18:00:00
"2010188N21269",2010,"NA","GM","UNNAMED","2010-07-08 00:00:00","TS",23.7,-93.7,"main","TD",30,2010-07-08
"2010203N22286",2010,"NA","NA","BONNIE","2010-07-22 06:00:00","TS",21.5,-73.8,"main","TD",30,2010-07-22 06:00:00
"2010215N13319",2010,"NA","NA","COLIN","2010-08-02 12:00:00","TS",12.5,-40.7,"main","TD",30,2010-08-02 12:00:00
"2010222N26277",2010,"NA","GM","UNNAMED","2010-08-10 18:00:00","TS",25.9,-83.7,"main","TD",30,2010-08-10 18:00:00
"2010234N11329",2010,"NA","NA","DANIELLE","2010-08-21 18:00:00","TS",11,-31.7,"main","TD",25,2010-08-21 18:00:00
"2010236N12341",2010,"NA","NA","EARL","2010-08-25 06:00:00","TS",14.1,-27.8,"main","TD",30,2010-08-25 06:00:00
"2010242N14318",2010,"NA","NA","FIONA","2010-08-30 12:00:00","TS",14.4,-45.7,"main","TD",30,2010-08-30 12:00:00
"2010244N12328",2010,"NA","NA","GASTON","2010-09-01 06:00:00","TS",12.4,-33.6,"main","TD",30,2010-09-01 06:00:00
"2010247N15266",2010,"NA","GM","HERMINE","2010-09-05 18:00:00","TS",20,-95.5,"main","TD",25,2010-09-05 18:00:00
"2010251N14337",2010,"NA","NA","IGOR","2010-09-08 06:00:00","TS",14,-22.7,"main","TD",30,2010-09-08 06:00:00
"2010255N13340",2010,"NA","NA","JULIA","2010-09-12 06:00:00","TS",12.9,-20.5,"main","TD",30,2010-09-12 06:00:00
"2010257N16282",2010,"NA","CS","KARL","2010-09-14 12:00:00","TS",17.6,-82.3,"main","TD",30,2010-09-14 12:00:00
"2010263N15328",2010,"NA","NA","LISA","2010-09-20 18:00:00","TS",16.3,-32,"main","TD",30,2010-09-20 18:00:00
"2010267N14285",2010,"NA","CS","MATTHEW","2010-09-23 12:00:00","TS",13.7,-74.8,"main","TD",30,2010-09-23 12:00:00
"2010271N19276",2010,"NA","CS","NICOLE","2010-09-28 12:00:00","TS",20.4,-83,"main","TS",35,2010-09-28 12:00:00
"2010279N22293",2010,"NA","NA","OTTO","2010-10-06 06:00:00","SS",22,-67.2,"main","SD",30,2010-10-06 06:00:00
"2010284N14278",2010,"NA","CS","PAULA","2010-10-11 00:00:00","TS",13.9,-81.8,"main","TD",30,2010-10-11
"2010293N17277",2010,"NA","CS","RICHARD","2010-10-20 06:00:00","TS",17.8,-82.8,"main","TD",30,2010-10-20 06:00:00
"2010302N26299",2010,"NA","NA","SHARY","2010-10-28 18:00:00","TS",25.6,-61.2,"main","TD",30,2010-10-28 18:00:00
"2010302N09306",2010,"NA","NA","TOMAS","2010-10-29 06:00:00","TS",9,-53.7,"main","TD",30,2010-10-29 06:00:00
"2011179N20267",2011,"NA","GM","ARLENE","2011-06-28 18:00:00","TS",20.7,-93.5,"main","TS",35,2011-06-28 18:00:00
"2011197N31280",2011,"NA","NA","BRET","2011-07-17 18:00:00","TS",27.8,-78.2,"main","TD",30,2011-07-17 18:00:00
"2011201N33301",2011,"NA","NA","CINDY","2011-07-20 06:00:00","TS",33,-59.5,"main","TD",30,2011-07-20 06:00:00
"2011208N22274",2011,"NA","CS","DON","2011-07-27 06:00:00","TS",21.6,-85.7,"main","TD",30,2011-07-27 06:00:00
"2011214N15299",2011,"NA","CS","EMILY","2011-08-02 00:00:00","TS",14.9,-61.4,"main","TS",40,2011-08-02
"2011225N35294",2011,"NA","NA","FRANKLIN","2011-08-12 18:00:00","TS",35.6,-64.7,"main","TD",30,2011-08-12 18:00:00
"2011225N26302",2011,"NA","NA","GERT","2011-08-13 18:00:00","TS",27.3,-60.6,"main","TD",30,2011-08-13 18:00:00
"2011231N15278",2011,"NA","CS","HARVEY","2011-08-19 00:00:00","TS",15.4,-82,"main","TD",30,2011-08-19
"2011233N15301",2011,"NA","NA","IRENE","2011-08-21 00:00:00","TS",15,-59,"main","TS",45,2011-08-21
"2011237N12331",2011,"NA","NA","UNNAMED","2011-08-25 00:00:00","TS",12.3,-29,"main","TD",30,2011-08-25
"2011239N27301",2011,"NA","NA","JOSE","2011-08-27 06:00:00","TS",27.7,-62.4,"main","TD",30,2011-08-27 06:00:00
"2011240N10341",2011,"NA","NA","KATIA","2011-08-29 06:00:00","TS",9.5,-25.6,"main","TD",25,2011-08-29 06:00:00
"2011244N37296",2011,"NA","NA","UNNAMED","2011-09-01 00:00:00","TS",37.3,-63.9,"main","TD",25,2011-09-01
"2011245N27269",2011,"NA","GM","LEE","2011-09-02 00:00:00","TS",26.6,-91.4,"main","TD",30,2011-09-02
"2011250N12324",2011,"NA","NA","MARIA","2011-09-06 18:00:00","TS",11.5,-35.9,"main","TD",30,2011-09-06 18:00:00
"2011250N20266",2011,"NA","GM","NATE","2011-09-07 18:00:00","TS",20.3,-92.6,"main","TS",40,2011-09-07 18:00:00
"2011263N12323",2011,"NA","NA","OPHELIA","2011-09-20 18:00:00","TS",12.2,-38.6,"main","TD",30,2011-09-20 18:00:00
"2011266N08343",2011,"NA","NA","PHILIPPE","2011-09-24 06:00:00","TS",11,-24.7,"main","TD",30,2011-09-24 06:00:00
"2011295N13279",2011,"NA","CS","RINA","2011-10-23 06:00:00","TS",14.2,-81.4,"main","TD",25,2011-10-23 06:00:00
"2011310N29290",2011,"NA","NA","SEAN","2011-11-08 06:00:00","SS",27.7,-69.8,"main","SS",40,2011-11-08 06:00:00
"2012140N33283",2012,"NA","NA","ALBERTO","2012-05-19 06:00:00","TS",32.8,-77.1,"main","TD",30,2012-05-19 06:00:00
"2012147N30284",2012,"NA","NA","BERYL","2012-05-26 00:00:00","SS",32.3,-75,"main","SS",40,2012-05-26
"2012169N29291",2012,"NA","NA","CHRIS","2012-06-18 18:00:00","SS",38,-61.3,"main","SS",40,2012-06-18 18:00:00
"2012176N26272",2012,"NA","GM","DEBBY","2012-06-23 12:00:00","TS",25.5,-87.6,"main","TS",35,2012-06-23 12:00:00
"2012215N12313",2012,"NA","NA","ERNESTO","2012-08-01 12:00:00","TS",11.6,-46.7,"main","TD",30,2012-08-01 12:00:00
"2012216N12337",2012,"NA","NA","FLORENCE","2012-08-03 18:00:00","TS",13,-25.9,"main","TD",30,2012-08-03 18:00:00
"2012223N14317",2012,"NA","NA","HELENE","2012-08-09 18:00:00","TS",13.7,-43,"main","TD",30,2012-08-09 18:00:00
"2012229N28305",2012,"NA","NA","GORDON","2012-08-15 12:00:00","TS",27.6,-54.6,"main","TD",30,2012-08-15 12:00:00
"2012234N16315",2012,"NA","NA","ISAAC","2012-08-21 06:00:00","TS",14.9,-50.1,"main","TD",30,2012-08-21 06:00:00
"2012235N11328",2012,"NA","NA","JOYCE","2012-08-22 06:00:00","TS",11.5,-34.5,"main","TD",25,2012-08-22 06:00:00
"2012242N24317",2012,"NA","NA","KIRK","2012-08-28 18:00:00","TS",23.9,-43.4,"main","TD",30,2012-08-28 18:00:00
"2012242N13333",2012,"NA","NA","LESLIE","2012-08-30 00:00:00","TS",13.5,-39.2,"main","TD",30,2012-08-30
"2012246N29323",2012,"NA","NA","MICHAEL","2012-09-03 06:00:00","TS",25.4,-41.2,"main","TD",25,2012-09-03 06:00:00
"2012255N16322",2012,"NA","NA","NADINE","2012-09-10 12:00:00","TS",15.5,-38,"main","TD",25,2012-09-10 12:00:00
"2012277N12322",2012,"NA","NA","OSCAR","2012-10-03 06:00:00","TS",16.3,-40.5,"main","TD",30,2012-10-03 06:00:00
"2012285N26288",2012,"NA","NA","PATTY","2012-10-11 00:00:00","TS",25.4,-72.4,"main","TD",30,2012-10-11
"2012287N15297",2012,"NA","CS","RAFAEL","2012-10-12 18:00:00","TS",14.7,-62.7,"main","TS",35,2012-10-12 18:00:00
"2012296N14283",2012,"NA","CS","SANDY","2012-10-22 12:00:00","TS",13.1,-78.6,"main","TD",30,2012-10-22 12:00:00
"2012296N20309",2012,"NA","NA","TONY","2012-10-22 18:00:00","TS",21.9,-51.8,"main","TD",30,2012-10-22 18:00:00
"2013157N25273",2013,"NA","GM","ANDREA","2013-06-05 18:00:00","TS",25.1,-86.6,"main","TS",35,2013-06-05 18:00:00
"2013167N12279",2013,"NA","CS","BARRY","2013-06-17 12:00:00","TS",16,-87,"main","TD",30,2013-06-17 12:00:00
"2013189N09319",2013,"NA","NA","CHANTAL","2013-07-07 12:00:00","TS",9.3,-41.4,"main","TS",35,2013-07-07 12:00:00
"2013204N11340",2013,"NA","NA","DORIAN","2013-07-23 18:00:00","TS",12.4,-23.9,"main","TD",25,2013-07-23 18:00:00
"2013227N14337",2013,"NA","NA","ERIN","2013-08-15 00:00:00","TS",13.9,-23.3,"main","TD",30,2013-08-15
"2013238N19266",2013,"NA","GM","FERNAND","2013-08-25 12:00:00","TS",18.7,-94.2,"main","TD",30,2013-08-25 12:00:00
"2013248N16294",2013,"NA","CS","GABRIELLE","2013-09-04 18:00:00","TS",16.2,-65.9,"main","TD",30,2013-09-04 18:00:00
"2013250N22263",2013,"NA","GM","UNNAMED","2013-09-06 12:00:00","TS",22.4,-97.4,"main","TD",30,2013-09-06 12:00:00
"2013251N13342",2013,"NA","NA","HUMBERTO","2013-09-08 18:00:00","TS",13,-20.3,"main","TD",25,2013-09-08 18:00:00
"2013255N19268",2013,"NA","GM","INGRID","2013-09-12 18:00:00","TS",19.7,-93.6,"main","TD",30,2013-09-12 18:00:00
"2013271N21310",2013,"NA","NA","JERRY","2013-09-29 00:00:00","TS",24.9,-50.4,"main","TD",30,2013-09-29
"2013276N21273",2013,"NA","CS","KAREN","2013-10-03 06:00:00","TS",21.5,-86.8,"main","TS",45,2013-10-03 06:00:00
"2013294N28304",2013,"NA","NA","LORENZO","2013-10-21 06:00:00","TS",27.6,-55.9,"main","TD",30,2013-10-21 06:00:00
"2013321N24308",2013,"NA","NA","MELISSA","2013-11-18 12:00:00","SS",29.1,-53.4,"main","SS",50,2013-11-18 12:00:00
"2013338N34332",2013,"NA","NA","UNNAMED","2013-12-05 00:00:00","SS",32.4,-27.5,"main","SS",45,2013-12-05
"2014180N32282",2014,"NA","NA","ARTHUR","2014-07-01 00:00:00","TS",27.7,-78.9,"main","TD",30,2014-07-01
"2014201N09331",2014,"NA","NA","UNNAMED","2014-07-21 12:00:00","TS",11.4,-41.6,"main","TD",30,2014-07-21 12:00:00
"2014210N10323",2014,"NA","NA","BERTHA","2014-08-01 00:00:00","TS",12.2,-54.6,"main","TS",40,2014-08-01
"2014236N22288",2014,"NA","NA","CRISTOBAL","2014-08-23 18:00:00","TS",21.5,-72.2,"main","TD",30,2014-08-23 18:00:00
"2014245N19268",2014,"NA","GM","DOLLY","2014-09-01 18:00:00","TS",20,-93.2,"main","TD",30,2014-09-01 18:00:00
"2014254N14327",2014,"NA","NA","EDOUARD","2014-09-11 12:00:00","TS",15.8,-36.5,"main","TD",30,2014-09-11 12:00:00
"2014283N22299",2014,"NA","NA","FAY","2014-10-10 06:00:00","SS",22.7,-62.4,"main","SS",35,2014-10-10 06:00:00
"2014285N16305",2014,"NA","NA","GONZALO","2014-10-12 00:00:00","TS",16.4,-55.9,"main","TD",30,2014-10-12
"2014294N20265",2014,"NA","GM","HANNA","2014-10-22 00:00:00","TS",19.5,-93.3,"main","TD",30,2014-10-22
"2015126N27281",2015,"NA","NA","ANA","2015-05-08 00:00:00","SS",31.4,-77.6,"main","SS",40,2015-05-08
"2015167N27266",2015,"NA","GM","BILL","2015-06-16 00:00:00","TS",27,-94.3,"main","TS",45,2015-06-16
"2015193N35285",2015,"NA","NA","CLAUDETTE","2015-07-13 06:00:00","TS",36,-71.1,"main","TD",30,2015-07-13 06:00:00
"2015229N10331",2015,"NA","NA","DANNY","2015-08-18 06:00:00","TS",10.4,-34.8,"main","TD",30,2015-08-18 06:00:00
"2015237N14315",2015,"NA","NA","ERIKA","2015-08-24 18:00:00","TS",14.3,-45.1,"main","TS",40,2015-08-24 18:00:00
"2015242N12343",2015,"NA","NA","FRED","2015-08-30 00:00:00","TS",11.6,-17.5,"main","TD",30,2015-08-30
"2015248N12337",2015,"NA","NA","GRACE","2015-09-05 06:00:00","TS",12,-23.1,"main","TD",25,2015-09-05 06:00:00
"2015251N31298",2015,"NA","NA","HENRI","2015-09-08 18:00:00","TS",30.8,-61.6,"main","TD",30,2015-09-08 18:00:00
"2015258N12320",2015,"NA","NA","UNNAMED","2015-09-16 12:00:00","TS",14.5,-43.7,"main","TD",25,2015-09-16 12:00:00
"2015259N09336",2015,"NA","NA","IDA","2015-09-18 06:00:00","TS",12.9,-35.7,"main","TD",25,2015-09-18 06:00:00
"2015270N27291",2015,"NA","NA","JOAQUIN","2015-09-28 00:00:00","TS",27.4,-69,"main","TD",30,2015-09-28
"2015313N22289",2015,"NA","NA","KATE","2015-11-08 18:00:00","TS",22.2,-71.5,"main","TD",30,2015-11-08 18:00:00
"2016007N27285",2016,"NA","NA","ALEX","2016-01-12 18:00:00","SS",25.1,-35.9,"main","SS",50,2016-01-12 18:00:00
"2016148N27288",2016,"NA","NA","BONNIE","2016-05-27 18:00:00","TS",28.3,-74.4,"main","TD",30,2016-05-27 18:00:00
"2016158N22272",2016,"NA","GM","COLIN","2016-06-05 12:00:00","TS",21.6,-88,"main","TD",30,2016-06-05 12:00:00
"2016171N19268",2016,"NA","GM","DANIELLE","2016-06-19 12:00:00","TS",19.9,-94.1,"main","TD",30,2016-06-19 12:00:00
"2016215N16283",2016,"NA","CS","EARL","2016-08-02 06:00:00","TS",16.3,-77.5,"main","TS",40,2016-08-02 06:00:00
"2016230N12328",2016,"NA","NA","FIONA","2016-08-16 18:00:00","TS",12,-32.2,"main","TD",25,2016-08-16 18:00:00
"2016235N11341",2016,"NA","NA","GASTON","2016-08-22 12:00:00","TS",11.5,-26.5,"main","TD",30,2016-08-22 12:00:00
"2016240N31295",2016,"NA","NA","UNNAMED","2016-08-28 12:00:00","TS",31.5,-69.6,"main","TD",30,2016-08-28 12:00:00
"2016242N24279",2016,"NA","NA","HERMINE","2016-08-28 18:00:00","TS",23.8,-81.4,"main","TD",30,2016-08-28 18:00:00
"2016256N20312",2016,"NA","NA","IAN","2016-09-12 06:00:00","TS",20.5,-49.3,"main","TS",35,2016-09-12 06:00:00
"2016257N27280",2016,"NA","NA","JULIA","2016-09-13 06:00:00","TS",27.3,-80.2,"main","TD",30,2016-09-13 06:00:00
"2016257N13341",2016,"NA","NA","KARL","2016-09-14 06:00:00","TS",16.2,-23.2,"main","TD",25,2016-09-14 06:00:00
"2016263N13333",2016,"NA","NA","LISA","2016-09-19 12:00:00","TS",13.4,-27.3,"main","TD",30,2016-09-19 12:00:00
"2016273N13300",2016,"NA","CS","MATTHEW","2016-09-28 12:00:00","TS",13.4,-59.8,"main","TS",50,2016-09-28 12:00:00
"2016278N23300",2016,"NA","NA","NICOLE","2016-10-04 06:00:00","TS",23.2,-59.8,"main","TS",35,2016-10-04 06:00:00
"2016323N13279",2016,"NA","CS","OTTO","2016-11-20 18:00:00","TS",11.1,-79.7,"main","TD",30,2016-11-20 18:00:00
"2017106N36310",2017,"NA","NA","ARLENE","2017-04-19 00:00:00","SS",31.1,-42.6,"main","SD",30,2017-04-19
"2017170N08310",2017,"NA","NA","BRET","2017-06-19 18:00:00","TS",9.2,-58.9,"main","TS",40,2017-06-19 18:00:00
"2017171N24271",2017,"NA","GM","CINDY","2017-06-20 18:00:00","TS",25.6,-90.6,"main","TS",45,2017-06-20 18:00:00
"2017187N12324",2017,"NA","NA","UNNAMED","2017-07-05 18:00:00","TS",12,-37.1,"main","TD",25,2017-07-05 18:00:00
"2017198N10312",2017,"NA","NA","DON","2017-07-17 06:00:00","TS",10.4,-49.1,"main","TD",30,2017-07-17 06:00:00
"2017212N28275",2017,"NA","GM","EMILY","2017-07-30 18:00:00","TS",28.4,-85.4,"main","TD",30,2017-07-30 18:00:00
"2017219N16279",2017,"NA","CS","FRANKLIN","2017-08-07 00:00:00","TS",16.1,-82.7,"main","TS",35,2017-08-07
"2017224N22293",2017,"NA","NA","GERT","2017-08-12 18:00:00","TS",24,-69.4,"main","TD",30,2017-08-12 18:00:00
"2017228N14314",2017,"NA","NA","HARVEY","2017-08-17 06:00:00","TS",13.4,-52,"main","TD",25,2017-08-17 06:00:00
"2017242N16333",2017,"NA","NA","IRMA","2017-08-30 00:00:00","TS",16.1,-26.9,"main","TD",30,2017-08-30
"2017247N09327",2017,"NA","NA","JOSE","2017-09-05 06:00:00","TS",11.6,-37.9,"main","TD",30,2017-09-05 06:00:00
"2017249N22263",2017,"NA","GM","KATIA","2017-09-05 12:00:00","TS",22.2,-97.2,"main","TD",25,2017-09-05 12:00:00
"2017258N10337",2017,"NA","NA","LEE","2017-09-14 18:00:00","TS",10.4,-23.1,"main","TD",25,2017-09-14 18:00:00
"2017260N12310",2017,"NA","NA","MARIA","2017-09-16 12:00:00","TS",12.2,-49.7,"main","TD",30,2017-09-16 12:00:00
"2017277N11279",2017,"NA","CS","NATE","2017-10-04 12:00:00","TS",12,-81.8,"main","TD",25,2017-10-04 12:00:00
"2017280N32321",2017,"NA","NA","OPHELIA","2017-10-09 06:00:00","TS",30.9,-40,"main","TS",35,2017-10-09 06:00:00
"2017301N18276",2017,"NA","CS","PHILIPPE","2017-10-28 12:00:00","TS",20.1,-83.5,"main","TD",30,2017-10-28 12:00:00
"2017309N26308",2017,"NA","NA","RINA","2017-11-05 18:00:00","TS",29.2,-51.7,"main","TD",30,2017-11-05 18:00:00
"2018146N19273",2018,"NA","CS","ALBERTO","2018-05-25 12:00:00","SS",18.8,-87.1,"main","SD",30,2018-05-25 12:00:00
"2018186N10325",2018,"NA","NA","BERYL","2018-07-04 12:00:00","TS",10,-34.9,"main","TD",30,2018-07-04 12:00:00
"2018186N31292",2018,"NA","NA","CHRIS","2018-07-06 12:00:00","TS",31.5,-73.1,"main","TD",25,2018-07-06 12:00:00
"2018215N41326",2018,"NA","NA","DEBBY","2018-08-07 06:00:00","SS",36,-47.6,"main","SS",35,2018-08-07 06:00:00
"2018227N37315",2018,"NA","NA","ERNESTO","2018-08-15 06:00:00","SS",37.4,-45.7,"main","SD",30,2018-08-15 06:00:00
"2018242N13343",2018,"NA","NA","FLORENCE","2018-08-31 18:00:00","TS",13.8,-23.8,"main","TD",30,2018-08-31 18:00:00
"2018246N22283",2018,"NA","NA","GORDON","2018-09-03 06:00:00","TS",24.2,-79.4,"main","TD",30,2018-09-03 06:00:00
"2018251N13325",2018,"NA","NA","ISAAC","2018-09-07 12:00:00","TS",13.5,-35,"main","TD",30,2018-09-07 12:00:00
"2018251N13343",2018,"NA","NA","HELENE","2018-09-07 12:00:00","TS",13.4,-16.8,"main","TD",30,2018-09-07 12:00:00
"2018255N37320",2018,"NA","NA","JOYCE","2018-09-12 12:00:00","SS",35.8,-41.5,"main","SS",40,2018-09-12 12:00:00
"2018265N13308",2018,"NA","NA","UNNAMED","2018-09-21 18:00:00","TS",12.9,-52.5,"main","TD",30,2018-09-21 18:00:00
"2018265N08338",2018,"NA","NA","KIRK","2018-09-22 06:00:00","TS",7.7,-21.8,"main","TD",30,2018-09-22 06:00:00
"2018265N35315",2018,"NA","NA","LESLIE","2018-09-23 12:00:00","SS",33.2,-46.5,"main","SS",35,2018-09-23 12:00:00
"2018280N18273",2018,"NA","CS","MICHAEL","2018-10-07 06:00:00","TS",18.4,-86.8,"main","TD",30,2018-10-07 06:00:00
"2018282N09333",2018,"NA","NA","NADINE","2018-10-09 06:00:00","TS",10.1,-29,"main","TD",30,2018-10-09 06:00:00
"2018300N25315",2018,"NA","NA","OSCAR","2018-10-26 18:00:00","SS",25.4,-45.3,"main","SS",35,2018-10-26 18:00:00
"2019141N28291",2019,"NA","NA","ANDREA","2019-05-20 18:00:00","SS",28.1,-68.6,"main","SS",35,2019-05-20 18:00:00
"2019192N29274",2019,"NA","GM","BARRY","2019-07-11 00:00:00","TS",27.8,-87.6,"main","TD",30,2019-07-11
"2019204N25283",2019,"NA","NA","UNNAMED","2019-07-22 12:00:00","TS",24.6,-77.4,"main","TD",25,2019-07-22 12:00:00
"2019233N40300",2019,"NA","NA","CHANTAL","2019-08-20 18:00:00","TS",40.1,-59.7,"main","TD",30,2019-08-20 18:00:00
"2019236N10314",2019,"NA","NA","DORIAN","2019-08-24 06:00:00","TS",10.3,-46.4,"main","TD",25,2019-08-24 06:00:00
"2019239N32287",2019,"NA","NA","ERIN","2019-08-26 12:00:00","TS",31.7,-72.7,"main","TD",30,2019-08-26 12:00:00
"2019246N24266",2019,"NA","GM","FERNAND","2019-09-03 12:00:00","TS",23.4,-94.7,"main","TS",35,2019-09-03 12:00:00
"2019246N16330",2019,"NA","NA","GABRIELLE","2019-09-03 18:00:00","TS",18.1,-32.1,"main","TD",30,2019-09-03 18:00:00
"2019256N23286",2019,"NA","NA","HUMBERTO","2019-09-13 18:00:00","TS",25.2,-74.7,"main","TD",30,2019-09-13 18:00:00
"2019260N13317",2019,"NA","NA","JERRY","2019-09-17 06:00:00","TS",12.8,-43.5,"main","TD",30,2019-09-17 06:00:00
"2019261N28264",2019,"NA","GM","IMELDA","2019-09-17 12:00:00","TS",28.3,-95.7,"main","TD",30,2019-09-17 12:00:00
"2019265N12301",2019,"NA","NA","KAREN","2019-09-22 00:00:00","TS",11.5,-58.8,"main","TD",30,2019-09-22
"2019266N11341",2019,"NA","NA","LORENZO","2019-09-23 00:00:00","TS",11,-20.4,"main","TD",30,2019-09-23
"2019282N35286",2019,"NA","NA","MELISSA","2019-10-11 06:00:00","SS",38.4,-68.7,"main","SS",55,2019-10-11 06:00:00
"2019288N13341",2019,"NA","NA","UNNAMED","2019-10-14 12:00:00","TS",12.6,-19.3,"main","TD",30,2019-10-14 12:00:00
"2019291N22264",2019,"NA","GM","NESTOR","2019-10-18 18:00:00","TS",26.4,-89.4,"main","TS",50,2019-10-18 18:00:00
"2019297N40322",2019,"NA","NA","PABLO","2019-10-25 00:00:00","SS",35.9,-35.1,"main","SS",45,2019-10-25
"2019299N25265",2019,"NA","GM","OLGA","2019-10-25 12:00:00","TS",24.7,-94.8,"main","TS",35,2019-10-25 12:00:00
"2019300N41309",2019,"NA","NA","REBEKAH","2019-10-30 12:00:00","SS",38.3,-42.8,"main","SS",45,2019-10-30 12:00:00
"2019323N19302",2019,"NA","NA","SEBASTIEN","2019-11-19 06:00:00","TS",19.4,-58.1,"main","TS",35,2019-11-19 06:00:00
"2020138N28281",2020,"NA","NA","ARTHUR","2020-05-16 18:00:00","TS",28,-78.7,"main","TD",30,2020-05-16 18:00:00
"2020148N32281",2020,"NA","NA","BERTHA","2020-05-27 06:00:00","TS",31.5,-78.8,"main","TS",40,2020-05-27 06:00:00
"2020154N19269",2020,"NA","GM","CRISTOBAL","2020-06-01 18:00:00","TS",19.4,-90.9,"main","TD",25,2020-06-01 18:00:00
"2020174N39293",2020,"NA","NA","DOLLY","2020-06-22 12:00:00","SS",38.4,-66.9,"main","SD",30,2020-06-22 12:00:00
"2020186N30289",2020,"NA","NA","EDOUARD","2020-07-04 12:00:00","TS",30.9,-69.4,"main","TD",30,2020-07-04 12:00:00
"2020188N28271",2020,"NA","NA","FAY","2020-07-09 18:00:00","TS",35.4,-74.9,"main","TS",40,2020-07-09 18:00:00
"2020203N09323",2020,"NA","NA","GONZALO","2020-07-21 18:00:00","TS",9.7,-40,"main","TD",30,2020-07-21 18:00:00
"2020205N26272",2020,"NA","GM","HANNA","2020-07-23 00:00:00","TS",25.7,-88.3,"main","TD",25,2020-07-23
"2020211N13306",2020,"NA","CS","ISAIAS","2020-07-30 00:00:00","TS",15.8,-65.7,"main","TS",45,2020-07-30
"2020212N13340",2020,"NA","NA","UNNAMED","2020-07-31 18:00:00","TS",15.5,-19.7,"main","TD",30,2020-07-31 18:00:00
"2020224N11326",2020,"NA","NA","JOSEPHINE","2020-08-11 06:00:00","TS",11.4,-36.8,"main","TD",30,2020-08-11 06:00:00
"2020228N37286",2020,"NA","NA","KYLE","2020-08-14 12:00:00","TS",36.6,-74.2,"main","TS",35,2020-08-14 12:00:00
"2020233N14313",2020,"NA","NA","LAURA","2020-08-20 00:00:00","TS",14.4,-47.3,"main","TD",30,2020-08-20
"2020234N14280",2020,"NA","CS","MARCO","2020-08-21 06:00:00","TS",15.3,-82.9,"main","TD",30,2020-08-21 06:00:00
"2020244N30279",2020,"NA","NA","OMAR","2020-08-31 06:00:00","TS",30.6,-78.2,"main","TD",30,2020-08-31 06:00:00
"2020245N16285",2020,"NA","CS","NANA","2020-09-01 06:00:00","TS",15.9,-75.2,"main","TS",35,2020-09-01 06:00:00
"2020251N17319",2020,"NA","NA","PAULETTE","2020-09-07 00:00:00","TS",16.9,-41.3,"main","TD",30,2020-09-07
"2020251N15342",2020,"NA","NA","RENE","2020-09-07 06:00:00","TS",15.2,-19.8,"main","TD",30,2020-09-07 06:00:00
"2020256N25281",2020,"NA","NA","SALLY","2020-09-11 18:00:00","TS",25.4,-78.6,"main","TD",30,2020-09-11 18:00:00
"2020256N11329",2020,"NA","NA","TEDDY","2020-09-12 06:00:00","TS",11,-31.4,"main","TD",25,2020-09-12 06:00:00
"2020258N18332",2020,"NA","NA","VICKY","2020-09-14 00:00:00","TS",17.5,-28.2,"main","TD",30,2020-09-14
"2020259N47338",2020,"NA","NA","ALPHA","2020-09-17 06:00:00","SS",38.3,-18.1,"main","SS",35,2020-09-17 06:00:00
"2020261N21265",2020,"NA","GM","BETA","2020-09-17 12:00:00","TS",21.5,-94.7,"main","TD",30,2020-09-17 12:00:00
"2020261N10335",2020,"NA","NA","WILFRED","2020-09-17 18:00:00","TS",10.8,-28.1,"main","TS",35,2020-09-17 18:00:00
"2020276N17277",2020,"NA","CS","GAMMA","2020-10-02 06:00:00","TS",17.2,-83.9,"main","TD",30,2020-10-02 06:00:00
"2020279N16284",2020,"NA","CS","DELTA","2020-10-04 18:00:00","TS",16.4,-76.2,"main","TD",30,2020-10-04 18:00:00
"2020291N32305",2020,"NA","NA","EPSILON","2020-10-19 06:00:00","TS",25.5,-55.9,"main","TD",30,2020-10-19 06:00:00
"2020299N18277",2020,"NA","CS","ZETA","2020-10-24 12:00:00","TS",18.4,-82.6,"main","TD",25,2020-10-24 12:00:00
"2020306N15288",2020,"NA","CS","ETA","2020-10-31 18:00:00","TS",14.9,-72.4,"main","TD",30,2020-10-31 18:00:00
"2020314N28313",2020,"NA","NA","THETA","2020-11-10 00:00:00","SS",28.8,-41,"main","SS",50,2020-11-10
"2020318N16289",2020,"NA","CS","IOTA","2020-11-13 12:00:00","TS",14.4,-73.7,"main","TD",30,2020-11-13 12:00:00
"2021140N30305",2021,"NA","NA","ANA","2021-05-22 06:00:00","SS",34.2,-62.1,"main","SS",35,2021-05-22 06:00:00
"2021165N32282",2021,"NA","NA","BILL","2021-06-14 06:00:00","TS",33.2,-75.9,"main","TD",25,2021-06-14 06:00:00
"2021169N23268",2021,"NA","GM","CLAUDETTE","2021-06-19 00:00:00","TS",28.4,-91.2,"main","TS",40,2021-06-19
"2021179N30287",2021,"NA","NA","DANNY","2021-06-27 18:00:00","TS",29.8,-72.8,"main","TD",30,2021-06-27 18:00:00
"2021182N09317",2021,"NA","NA","ELSA","2021-06-30 18:00:00","TS",9.4,-42.8,"main","TD",30,2021-06-30 18:00:00
"2021222N14301",2021,"NA","CS","FRED","2021-08-11 00:00:00","TS",17.3,-66.1,"main","TS",35,2021-08-11
"2021225N15313",2021,"NA","NA","GRACE","2021-08-13 06:00:00","TS",15,-46.7,"main","TD",30,2021-08-13 06:00:00
"2021227N36297",2021,"NA","NA","HENRI","2021-08-15 18:00:00","TS",34.1,-62.7,"main","TD",25,2021-08-15 18:00:00
"2021239N17281",2021,"NA","CS","IDA","2021-08-26 12:00:00","TS",16.5,-78.9,"main","TD",30,2021-08-26 12:00:00
"2021240N13313",2021,"NA","NA","KATE","2021-08-28 06:00:00","TS",13.7,-49.8,"main","TD",30,2021-08-28 06:00:00
"2021241N32308",2021,"NA","NA","JULIAN","2021-08-28 18:00:00","TS",32.2,-51,"main","TD",30,2021-08-28 18:00:00
"2021244N12339",2021,"NA","NA","LARRY","2021-08-31 18:00:00","TS",11.5,-20.6,"main","TD",30,2021-08-31 18:00:00
"2021252N28273",2021,"NA","GM","MINDY","2021-09-08 18:00:00","TS",28.4,-86.8,"main","TS",35,2021-09-08 18:00:00
"2021256N21265",2021,"NA","GM","NICHOLAS","2021-09-12 12:00:00","TS",21,-95.2,"main","TS",35,2021-09-12 12:00:00
"2021259N30286",2021,"NA","NA","ODETTE","2021-09-17 18:00:00","TS",35.9,-72.7,"main","TS",35,2021-09-17 18:00:00
"2021262N10333",2021,"NA","NA","ROSE","2021-09-19 00:00:00","TS",10.4,-27.4,"main","TD",30,2021-09-19
"2021262N16307",2021,"NA","NA","PETER","2021-09-19 00:00:00","TS",16.4,-52.7,"main","TD",30,2021-09-19
"2021266N10327",2021,"NA","NA","SAM","2021-09-22 18:00:00","TS",10,-33.1,"main","TD",30,2021-09-22 18:00:00
"2021267N31298",2021,"NA","NA","TERESA","2021-09-24 06:00:00","SS",31.4,-62,"main","SD",30,2021-09-24 06:00:00
"2021272N07338",2021,"NA","NA","VICTOR","2021-09-29 12:00:00","TS",7.8,-24.1,"main","TD",30,2021-09-29 12:00:00
"2021299N33284",2021,"NA","NA","WANDA","2021-10-30 12:00:00","SS",38.5,-49.6,"main","SS",40,2021-10-30 12:00:00
"2022154N21273",2022,"NA","NA","ALEX","2022-06-05 00:00:00","TS",28,-78.8,"main","TS",40,2022-06-05
"2022179N08310",2022,"NA","CS","BONNIE","2022-07-01 06:00:00","TS",11.6,-78.5,"main","TS",35,2022-07-01 06:00:00
"2022183N32280",2022,"NA","NA","COLIN","2022-07-01 18:00:00","TS",31.8,-80.5,"main","TD",30,2022-07-01 18:00:00
"2022244N38313",2022,"NA","NA","DANIELLE","2022-09-01 06:00:00","TS",38.1,-45.2,"main","TD",30,2022-09-01 06:00:00
"2022246N18301",2022,"NA","NA","EARL","2022-09-02 18:00:00","TS",17.9,-58.6,"main","TS",35,2022-09-02 18:00:00
"2022257N16312",2022,"NA","NA","FIONA","2022-09-14 06:00:00","TS",16,-47.9,"main","TD",25,2022-09-14 06:00:00
"2022263N29314",2022,"NA","NA","GASTON","2022-09-20 12:00:00","TS",32.5,-45.8,"main","TD",30,2022-09-20 12:00:00
"2022266N12294",2022,"NA","CS","IAN","2022-09-23 06:00:00","TS",13.7,-68.1,"main","TD",30,2022-09-23 06:00:00
"2022266N17341",2022,"NA","NA","HERMINE","2022-09-23 12:00:00","TS",17.4,-19.9,"main","TD",30,2022-09-23 12:00:00
"2022270N14324",2022,"NA","NA","UNNAMED","2022-09-28 00:00:00","TS",14.5,-34.3,"main","TD",30,2022-09-28
"2022278N14331",2022,"NA","NA","UNNAMED","2022-10-04 12:00:00","TS",13.6,-29.5,"main","TD",30,2022-10-04 12:00:00
"2022280N11294",2022,"NA","CS","JULIA","2022-10-07 00:00:00","TS",11.9,-69.2,"main","TD",30,2022-10-07
"2022285N19266",2022,"NA","GM","KARL","2022-10-11 12:00:00","TS",19,-94.1,"main","TD",30,2022-10-11 12:00:00
"2022304N16287",2022,"NA","CS","LISA","2022-10-31 12:00:00","TS",15.5,-76.7,"main","TS",35,2022-10-31 12:00:00
"2022304N34296",2022,"NA","NA","MARTIN","2022-11-01 12:00:00","TS",35.3,-56.7,"main","TS",40,2022-11-01 12:00:00
"2022311N21293",2022,"NA","NA","NICOLE","2022-11-07 06:00:00","SS",25.2,-68.2,"main","SS",40,2022-11-07 06:00:00
"2023015N36289",2023,"NA","NA","UNNAMED","2023-01-16 12:00:00","SS",37.1,-66.1,"main","SS",50,2023-01-16 12:00:00
"2023152N26274",2023,"NA","GM","ARLENE","2023-06-01 12:00:00","TS",27.7,-86.2,"main","TD",30,2023-06-01 12:00:00
"2023170N11323",2023,"NA","NA","BRET","2023-06-19 06:00:00","TS",10.7,-37.3,"main","TD",30,2023-06-19 06:00:00
"2023173N10320",2023,"NA","NA","CINDY","2023-06-22 00:00:00","TS",10.4,-39.9,"main","TD",30,2023-06-22
"2023193N37305",2023,"NA","NA","DON","2023-07-14 00:00:00","SS",32.5,-46.7,"main","SS",45,2023-07-14
"2023231N15313",2023,"NA","NA","GERT","2023-08-19 06:00:00","TS",15.4,-47.8,"main","TD",30,2023-08-19 06:00:00
"2023231N15327",2023,"NA","NA","EMILY","2023-08-20 00:00:00","TS",18,-36.7,"main","TS",35,2023-08-20
"2023232N13300",2023,"NA","CS","FRANKLIN","2023-08-20 06:00:00","TS",13.5,-63.7,"main","TD",30,2023-08-20 06:00:00
"2023234N25271",2023,"NA","GM","HAROLD","2023-08-21 18:00:00","TS",25,-90.8,"main","TD",30,2023-08-21 18:00:00
"2023239N21274",2023,"NA","CS","IDALIA","2023-08-26 12:00:00","TS",20.8,-86.1,"main","TD",25,2023-08-26 12:00:00
"2023241N28308",2023,"NA","NA","JOSE","2023-08-29 00:00:00","TS",27.7,-51.7,"main","TD",30,2023-08-29
"2023242N15339",2023,"NA","NA","KATIA","2023-08-31 18:00:00","TS",17,-27,"main","TD",30,2023-08-31 18:00:00
"2023249N12320",2023,"NA","NA","LEE","2023-09-05 12:00:00","TS",12.2,-39.6,"main","TD",30,2023-09-05 12:00:00
"2023251N16334",2023,"NA","NA","MARGOT","2023-09-07 12:00:00","TS",15.5,-26,"main","TD",30,2023-09-07 12:00:00
"2023258N14318",2023,"NA","NA","NIGEL","2023-09-15 06:00:00","TS",13.6,-42.2,"main","TD",30,2023-09-15 06:00:00
"2023265N29284",2023,"NA","NA","OPHELIA","2023-09-22 18:00:00","TS",32.7,-76.1,"main","TS",60,2023-09-22 18:00:00
"2023266N16323",2023,"NA","NA","PHILIPPE","2023-09-23 06:00:00","TS",15.5,-36.6,"main","TD",30,2023-09-23 06:00:00
"2023271N16316",2023,"NA","NA","RINA","2023-09-28 06:00:00","TS",15.6,-44.5,"main","TS",35,2023-09-28 06:00:00
"2023284N10330",2023,"NA","NA","SEAN","2023-10-10 18:00:00","TS",9.6,-30.2,"main","TD",30,2023-10-10 18:00:00
"2023292N13309",2023,"NA","NA","TAMMY","2023-10-18 18:00:00","TS",12.9,-51,"main","TS",35,2023-10-18 18:00:00
"2023297N11277",2023,"NA","CS","UNNAMED","2023-10-23 12:00:00","TS",11.4,-82.6,"main","TD",25,2023-10-23 12:00:00
"2024170N20267",2024,"NA","GM","ALBERTO","2024-06-19 12:00:00","TS",22.1,-94.2,"main","TS",35,2024-06-19 12:00:00
"2024181N09320",2024,"NA","NA","BERYL","2024-06-28 12:00:00","TS",8.9,-39.6,"main","TD",30,2024-06-28 12:00:00
"2024183N20265",2024,"NA","GM","CHRIS","2024-06-30 18:00:00","TS",19.7,-95.4,"main","TD",30,2024-06-30 18:00:00
"2024216N20284",2024,"NA","CS","DEBBY","2024-08-03 00:00:00","TS",20.9,-78.9,"main","TD",25,2024-08-03
"2024225N14313",2024,"NA","NA","ERNESTO","2024-08-12 12:00:00","TS",15.6,-54.6,"main","TD",30,2024-08-12 12:00:00
"2024253N21266",2024,"NA","GM","FRANCINE","2024-09-09 12:00:00","TS",23.2,-95.5,"main","TS",45,2024-09-09 12:00:00
"2024256N16332",2024,"NA","NA","GORDON","2024-09-11 12:00:00","TS",15.7,-27.9,"main","TD",30,2024-09-11 12:00:00
"2024268N17278",2024,"NA","CS","HELENE","2024-09-24 12:00:00","TS",19.2,-83.7,"main","TS",40,2024-09-24 12:00:00
"2024269N39302",2024,"NA","NA","ISAAC","2024-09-25 18:00:00","TS",36.9,-55.7,"main","TS",45,2024-09-25 18:00:00
"2024271N17319",2024,"NA","NA","JOYCE","2024-09-27 06:00:00","TS",17.1,-41.5,"main","TD",30,2024-09-27 06:00:00
"2024274N14328",2024,"NA","NA","KIRK","2024-09-29 18:00:00","TS",13.8,-32.1,"main","TD",30,2024-09-29 18:00:00
"2024275N10336",2024,"NA","NA","LESLIE","2024-10-02 06:00:00","TS",10.7,-27.6,"main","TD",30,2024-10-02 06:00:00
"2024279N21265",2024,"NA","GM","MILTON","2024-10-05 12:00:00","TS",22,-95.5,"main","TD",30,2024-10-05 12:00:00
"2024293N17275",2024,"NA","CS","NADINE","2024-10-19 00:00:00","TS",17.3,-85.5,"main","TS",35,2024-10-19
"2024293N21294",2024,"NA","NA","OSCAR","2024-10-19 00:00:00","TS",21,-66.5,"main","TS",35,2024-10-19
"2024306N39319",2024,"NA","NA","PATTY","2024-11-01 18:00:00","SS",40.6,-36.5,"main","SS",45,2024-11-01 18:00:00
"2024309N13283",2024,"NA","CS","RAFAEL","2024-11-04 12:00:00","TS",14.8,-76.6,"main","TD",30,2024-11-04 12:00:00
"2024319N16282",2024,"NA","CS","SARA","2024-11-14 06:00:00","TS",15.9,-81.1,"main","TD",30,2024-11-14 06:00:00
"2025173N30302",2025,"NA","NA","ANDREA","2025-06-23 06:00:00","TS",32.6,-56.3,"main","TD",30,2025-06-23 06:00:00
"2025180N19266",2025,"NA","GM","BARRY","2025-06-28 18:00:00","TS",19.2,-93.9,"main","TD",25,2025-06-28 18:00:00
"2025185N30280",2025,"NA","NA","CHANTAL","2025-07-04 18:00:00","TS",30.7,-79.1,"main","TD",30,2025-07-04 18:00:00
"2025215N33284",2025,"NA","NA","DEXTER","2025-08-03 18:00:00","TS",33.7,-71,"main","TS",35,2025-08-03 18:00:00
"2025223N17337",2025,"NA","NA","ERIN","2025-08-11 00:00:00","TS",16.5,-23.1,"main","TD",30,2025-08-11
"2025236N27298",2025,"NA","NA","FERNAND","2025-08-23 18:00:00","TS",26.6,-61.7,"main","TS",35,2025-08-23 18:00:00
"2025261N19312",2025,"NA","NA","GABRIELLE","2025-09-17 18:00:00","TS",19,-47.7,"main","TS",45,2025-09-17 18:00:00
"2025268N19306",2025,"NA","NA","HUMBERTO","2025-09-24 12:00:00","TS",19.1,-53.6,"main","TS",35,2025-09-24 12:00:00
"2025270N21285",2025,"NA","NA","IMELDA","2025-09-28 00:00:00","TS",22.4,-76.7,"main","TD",30,2025-09-28
"2025280N11319",2025,"NA","NA","JERRY","2025-10-07 06:00:00","TS",11,-41.3,"main","TS",35,2025-10-07 06:00:00
"2025281N38324",2025,"NA","NA","KAREN","2025-10-09 12:00:00","SS",43.5,-34.8,"main","SS",40,2025-10-09 12:00:00
"2025286N14320",2025,"NA","NA","LORENZO","2025-10-13 06:00:00","TS",13.8,-39.7,"main","TS",40,2025-10-13 06:00:00
"2025294N14290",2025,"NA","CS","MELISSA","2025-10-21 06:00:00","TS",14,-70,"main","TS",40,2025-10-21 06:00:00


==> anc/source_code/spd_core.cpp <==
// [[Rcpp::depends(RcppEigen)]]
#include <RcppEigen.h>
#include <cmath>

using Eigen::MatrixXd;
using Eigen::SelfAdjointEigenSolver;
using Rcpp::List;
using Rcpp::NumericMatrix;
using Rcpp::NumericVector;
using Rcpp::IntegerVector;
using Rcpp::stop;

namespace {

MatrixXd symmetrize(const MatrixXd& x) {
  return 0.5 * (x + x.transpose());
}

MatrixXd spectral_function(const MatrixXd& x, int operation) {
  SelfAdjointEigenSolver<MatrixXd> solver(symmetrize(x));
  if (solver.info() != Eigen::Success) stop("SPD eigendecomposition failed");
  Eigen::VectorXd values = solver.eigenvalues();
  if (operation != 2 && values.minCoeff() <= 1e-12) stop("Matrix is not safely positive definite");
  if (operation == 0) values = values.array().sqrt();
  if (operation == 1) values = values.array().rsqrt();
  if (operation == 2) values = values.array().exp();
  if (operation == 3) values = values.array().log();
  return symmetrize(solver.eigenvectors() * values.asDiagonal() * solver.eigenvectors().transpose());
}

void root_pair(const MatrixXd& x, MatrixXd& root, MatrixXd& inverse_root) {
  SelfAdjointEigenSolver<MatrixXd> solver(symmetrize(x));
  if (solver.info() != Eigen::Success || solver.eigenvalues().minCoeff() <= 1e-12)
    stop("Path left the positive-definite cone");
  Eigen::VectorXd root_values = solver.eigenvalues().array().sqrt();
  Eigen::VectorXd inverse_values = root_values.array().inverse();
  root = symmetrize(solver.eigenvectors() * root_values.asDiagonal() * solver.eigenvectors().transpose());
  inverse_root = symmetrize(solver.eigenvectors() * inverse_values.asDiagonal() * solver.eigenvectors().transpose());
}

MatrixXd geodesic_step(const MatrixXd& x, const MatrixXd& y, double scale,
                       double max_step, bool& safeguarded,
                       bool normalized_score = false) {
  MatrixXd root, inverse_root;
  root_pair(x, root, inverse_root);
  MatrixXd relative = symmetrize(inverse_root * y * inverse_root);
  MatrixXd log_relative = spectral_function(relative, 3);
  if (normalized_score) {
    const double distance = log_relative.norm();
    if (distance > 1e-10) scale /= distance;
    else scale = 0.0;
  }
  double norm = std::abs(scale) * log_relative.norm();
  if (R_finite(max_step) && norm > max_step) {
    scale *= max_step / norm;
    safeguarded = true;
  }
  return symmetrize(root * spectral_function(scale * log_relative, 2) * root);
}

MatrixXd array_slice(const NumericVector& observations, int m, int k) {
  MatrixXd out(m, m);
  const int offset = k * m * m;
  for (int j = 0; j < m; ++j)
    for (int i = 0; i < m; ++i)
      out(i, j) = observations[offset + i + m * j];
  return symmetrize(out);
}

NumericVector matrix_vector(const MatrixXd& x) {
  NumericVector out(x.size());
  for (int j = 0; j < x.cols(); ++j)
    for (int i = 0; i < x.rows(); ++i)
      out[i + x.rows() * j] = x(i, j);
  return out;
}

double draw_weight(const std::string& type) {
  if (type == "exponential") return R::rexp(1.0);
  if (type == "poisson") return R::rpois(1.0);
  if (type == "signed_two_point") return R::rbinom(1.0, 0.2) == 1.0 ? -1.0 : 1.5;
  if (type == "gaussian") return 1.0 + R::rnorm(0.0, 1.0);
  stop("Unknown multiplier type");
  return NA_REAL;
}

} // namespace

// [[Rcpp::export]]
NumericVector spd_draw_weights_cpp(int n, std::string weight_type) {
  if (n < 1) stop("n must be positive");
  Rcpp::RNGScope scope;
  NumericVector out(n);
  for (int i = 0; i < n; ++i) out[i] = draw_weight(weight_type);
  return out;
}

// Observations are an m x m x n numeric array.
// [[Rcpp::export]]
List spd_full_path_cpp(const NumericVector& observations,
                       int B,
                       double eta0,
                       double alpha,
                       const NumericMatrix& initial,
                       double max_step = 1e100,
                       std::string weight_type = "exponential",
                       Rcpp::Nullable<NumericMatrix> supplied_weights = R_NilValue,
                       std::string objective = "mean") {
  Rcpp::RNGScope scope;
  IntegerVector dimensions = observations.attr("dim");
  if (dimensions.size() != 3 || dimensions[0] != dimensions[1]) stop("observations must be m x m x n");
  const int m = dimensions[0];
  const int n = dimensions[2];
  if (initial.nrow() != m || initial.ncol() != m || B < 0 || n < 1) stop("Invalid SPD path dimensions");
  if (!(eta0 > 0.0) || !(alpha > 0.5 && alpha < 1.0)) stop("Invalid step sequence");
  if (!(objective == "mean" || objective == "median")) stop("Unknown SPD objective");
  const bool normalized_score = objective == "median";

  NumericMatrix weights;
  const bool has_weights = supplied_weights.isNotNull();
  if (has_weights) {
    weights = Rcpp::as<NumericMatrix>(supplied_weights);
    if (weights.nrow() != n || weights.ncol() != B) stop("supplied_weights dimension mismatch");
  }

  MatrixXd base = Rcpp::as<MatrixXd>(initial);
  MatrixXd base_average(m, m);
  std::vector<MatrixXd> stars(B, base), star_averages(B, MatrixXd(m, m));
  int base_safeguards = 0;
  IntegerVector star_safeguards(B);

  for (int k0 = 0; k0 < n; ++k0) {
    const int k = k0 + 1;
    const double eta = eta0 * std::pow(static_cast<double>(k), -alpha);
    const MatrixXd y = array_slice(observations, m, k0);
    bool clipped = false;
    base = geodesic_step(base, y, eta, max_step, clipped, normalized_score);
    if (clipped) ++base_safeguards;
    if (k == 1) base_average = base;
    else {
      clipped = false;
      base_average = geodesic_step(base_average, base, 1.0 / k, 1e100, clipped);
    }

    for (int b = 0; b < B; ++b) {
      const double weight = has_weights ? weights(k0, b) : draw_weight(weight_type);
      clipped = false;
      stars[b] = geodesic_step(stars[b], y, eta * weight, max_step, clipped, normalized_score);
      if (clipped) ++star_safeguards[b];
      if (k == 1) star_averages[b] = stars[b];
      else {
        clipped = false;
        star_averages[b] = geodesic_step(star_averages[b], stars[b], 1.0 / k, 1e100, clipped);
      }
    }
  }

  NumericMatrix star_out(B, m * m);
  for (int b = 0; b < B; ++b)
    for (int j = 0; j < m; ++j)
      for (int i = 0; i < m; ++i)
        star_out(b, i + m * j) = star_averages[b](i, j);

  return List::create(
    Rcpp::Named("average") = matrix_vector(base_average),
    Rcpp::Named("state") = matrix_vector(base),
    Rcpp::Named("star_averages") = star_out,
    Rcpp::Named("base_safeguards") = base_safeguards,
    Rcpp::Named("star_safeguards") = star_safeguards,
    Rcpp::Named("m") = m
  );
}


==> anc/source_code/sphere_core.cpp <==
#include <Rcpp.h>
#include <cmath>
#include <vector>

using namespace Rcpp;

namespace {

double clamp_dot(double x) {
  if (x > 1.0) return 1.0;
  if (x < -1.0) return -1.0;
  return x;
}

void normalize(std::vector<double>& x) {
  double n2 = 0.0;
  for (double value : x) n2 += value * value;
  const double nrm = std::sqrt(n2);
  if (!R_finite(nrm) || nrm <= 0.0) stop("Nonfinite or zero sphere vector");
  for (double& value : x) value /= nrm;
}

double sphere_log_vec(const std::vector<double>& x,
                      const std::vector<double>& y,
                      std::vector<double>& out) {
  const int p = x.size();
  double inner = 0.0;
  for (int j = 0; j < p; ++j) inner += x[j] * y[j];
  inner = clamp_dot(inner);
  const double theta = std::acos(inner);
  if (theta < 1e-12) {
    std::fill(out.begin(), out.end(), 0.0);
    return 0.0;
  }
  const double sine = std::sin(theta);
  if (std::abs(sine) < 1e-10) stop("Sphere logarithm encountered an antipodal pair");
  const double scale = theta / sine;
  for (int j = 0; j < p; ++j) out[j] = scale * (y[j] - inner * x[j]);
  return theta;
}

void sphere_exp_vec(const std::vector<double>& x,
                    const std::vector<double>& v,
                    std::vector<double>& out) {
  const int p = x.size();
  double projection = 0.0;
  for (int j = 0; j < p; ++j) projection += v[j] * x[j];
  double n2 = 0.0;
  for (int j = 0; j < p; ++j) {
    out[j] = v[j] - projection * x[j];
    n2 += out[j] * out[j];
  }
  const double nrm = std::sqrt(n2);
  if (nrm < 1e-12) {
    out = x;
    return;
  }
  const double c = std::cos(nrm);
  const double s = std::sin(nrm) / nrm;
  for (int j = 0; j < p; ++j) out[j] = c * x[j] + s * out[j];
  normalize(out);
}

void sphere_projection_retract(const std::vector<double>& x,
                               const std::vector<double>& v,
                               std::vector<double>& out) {
  const int p = x.size();
  double projection = 0.0;
  for (int j = 0; j < p; ++j) projection += v[j] * x[j];
  for (int j = 0; j < p; ++j) out[j] = x[j] + v[j] - projection * x[j];
  normalize(out);
}

void sphere_projection_inverse(const std::vector<double>& x,
                               const std::vector<double>& y,
                               std::vector<double>& out) {
  double inner = 0.0;
  for (int j = 0; j < static_cast<int>(x.size()); ++j) inner += x[j] * y[j];
  if (inner <= 1e-10) stop("Projection inverse left its local domain");
  for (int j = 0; j < static_cast<int>(x.size()); ++j) out[j] = y[j] / inner - x[j];
}

double draw_weight(const std::string& type) {
  if (type == "exponential") return R::rexp(1.0);
  if (type == "poisson") return R::rpois(1.0);
  if (type == "signed_two_point") return R::rbinom(1.0, 0.2) == 1.0 ? -1.0 : 1.5;
  if (type == "gaussian") return 1.0 + R::rnorm(0.0, 1.0);
  stop("Unknown multiplier type");
  return NA_REAL;
}

void update_average(std::vector<double>& avg,
                    const std::vector<double>& state,
                    int k,
                    std::vector<double>& work,
                    std::vector<double>& next,
                    const std::string& retraction) {
  if (k == 1) {
    avg = state;
    return;
  }
  if (retraction == "exponential") sphere_log_vec(avg, state, work);
  else sphere_projection_inverse(avg, state, work);
  for (double& value : work) value /= static_cast<double>(k);
  if (retraction == "exponential") sphere_exp_vec(avg, work, next);
  else sphere_projection_retract(avg, work, next);
  avg.swap(next);
}

} // namespace

// [[Rcpp::export]]
NumericVector sphere_draw_weights_cpp(int n, std::string weight_type) {
  if (n < 1) stop("n must be positive");
  RNGScope scope;
  NumericVector out(n);
  for (int i = 0; i < n; ++i) out[i] = draw_weight(weight_type);
  return out;
}

// [[Rcpp::export]]
List sphere_full_path_cpp(const NumericMatrix& points,
                          int B,
                          double eta0,
                          double alpha,
                          const NumericVector& x0,
                          double max_step = 1e100,
                          std::string weight_type = "exponential",
                          Nullable<NumericMatrix> supplied_weights = R_NilValue,
                          std::string retraction = "exponential") {
  RNGScope scope;
  const int n = points.nrow();
  const int p = points.ncol();
  if (n < 1 || p < 2 || B < 0) stop("Invalid sphere path dimensions");
  if (x0.size() != p) stop("x0 dimension mismatch");
  if (!(eta0 > 0.0) || !(alpha > 0.5 && alpha < 1.0)) stop("Invalid step sequence");
  if (!(retraction == "exponential" || retraction == "projection")) stop("Unknown sphere retraction");

  NumericMatrix W;
  const bool has_supplied_weights = supplied_weights.isNotNull();
  if (has_supplied_weights) {
    W = as<NumericMatrix>(supplied_weights);
    if (W.nrow() != n || W.ncol() != B) stop("supplied_weights dimension mismatch");
  }

  std::vector<double> y(p), work(p), next(p);
  std::vector<double> base_state(p), base_avg(p);
  for (int j = 0; j < p; ++j) base_state[j] = x0[j];
  normalize(base_state);

  std::vector< std::vector<double> > star_state(B, std::vector<double>(p));
  std::vector< std::vector<double> > star_avg(B, std::vector<double>(p));
  for (int b = 0; b < B; ++b) star_state[b] = base_state;
  int base_safeguards = 0;
  IntegerVector star_safeguards(B);

  for (int k0 = 0; k0 < n; ++k0) {
    const int k = k0 + 1;
    const double eta = eta0 * std::pow(static_cast<double>(k), -alpha);
    for (int j = 0; j < p; ++j) y[j] = points(k0, j);
    normalize(y);

    double theta = sphere_log_vec(base_state, y, work);
    double step_norm = eta * theta;
    double step_scale = eta;
    if (R_finite(max_step) && step_norm > max_step) {
      step_scale *= max_step / step_norm;
      ++base_safeguards;
    }
    for (double& value : work) value *= step_scale;
    if (retraction == "exponential") sphere_exp_vec(base_state, work, next);
    else sphere_projection_retract(base_state, work, next);
    base_state.swap(next);
    update_average(base_avg, base_state, k, work, next, retraction);

    for (int b = 0; b < B; ++b) {
      const double weight = has_supplied_weights ? W(k0, b) : draw_weight(weight_type);
      theta = sphere_log_vec(star_state[b], y, work);
      step_scale = eta * weight;
      step_norm = std::abs(step_scale) * theta;
      if (R_finite(max_step) && step_norm > max_step) {
        step_scale *= max_step / step_norm;
        ++star_safeguards[b];
      }
      for (double& value : work) value *= step_scale;
      if (retraction == "exponential") sphere_exp_vec(star_state[b], work, next);
      else sphere_projection_retract(star_state[b], work, next);
      star_state[b].swap(next);
      update_average(star_avg[b], star_state[b], k, work, next, retraction);
    }
  }

  NumericVector base_state_out(p), base_avg_out(p);
  NumericMatrix star_state_out(B, p), star_avg_out(B, p);
  for (int j = 0; j < p; ++j) {
    base_state_out[j] = base_state[j];
    base_avg_out[j] = base_avg[j];
  }
  for (int b = 0; b < B; ++b) {
    for (int j = 0; j < p; ++j) {
      star_state_out(b, j) = star_state[b][j];
      star_avg_out(b, j) = star_avg[b][j];
    }
  }
  return List::create(
    _["state"] = base_state_out,
    _["average"] = base_avg_out,
    _["star_states"] = star_state_out,
    _["star_averages"] = star_avg_out,
    _["base_safeguards"] = base_safeguards,
    _["star_safeguards"] = star_safeguards
  );
}


==> anc/source_code/utils.R <==
# Shared code: geometry, interval construction, simulation models, simulation designs
simulation_source_dir <- function() {
  args <- grep('^--file=', commandArgs(FALSE), value = TRUE)
  if (!length(args)) stop('Run an entry file with Rscript')
  dirname(normalizePath(gsub('~\\+~', ' ', sub('^--file=', '', args[1L])), mustWork = TRUE))
}
load_geometry_core <- function(geometry) {
  if (!requireNamespace('Rcpp', quietly = TRUE)) stop('Install Rcpp to run the simulations')
  if (geometry %in% c('spd', 'grassmann') && !requireNamespace('RcppEigen', quietly = TRUE))
    stop('Install RcppEigen to run the simulations')
  file <- file.path(simulation_source_dir(), paste0(geometry, '_core.cpp'))
  Rcpp::sourceCpp(file, rebuild = FALSE, showOutput = FALSE, verbose = FALSE)
  invisible(TRUE)
}
check_repetitions <- function(x, expected = 500L) {
  groups <- split(x, interaction(x$config_id, x$method, drop = TRUE))
  stopifnot(all(vapply(groups, function(y) length(unique(y$replication)) == expected, logical(1))))
  invisible(TRUE)
}

# sphere_geometry
clamp_unit <- function(x) pmax(-1, pmin(1, x))

sphere_normalize <- function(x) {
  if (is.null(dim(x))) {
    nrm <- sqrt(sum(x * x))
    if (!is.finite(nrm) || nrm <= 0) stop("Cannot normalize a zero/nonfinite vector")
    return(x / nrm)
  }
  nrms <- sqrt(colSums(x * x))
  if (any(!is.finite(nrms) | nrms <= 0)) stop("Cannot normalize zero/nonfinite columns")
  sweep(x, 2L, nrms, "/")
}

sphere_log <- function(x, y, antipodal_tolerance = 1e-10) {
  x <- sphere_normalize(as.numeric(x))
  y <- sphere_normalize(as.numeric(y))
  inner <- clamp_unit(sum(x * y))
  theta <- acos(inner)
  if (theta < 1e-12) return(rep(0, length(x)))
  sine <- sin(theta)
  if (abs(sine) < antipodal_tolerance) stop("Sphere logarithm is unstable near the antipode")
  theta / sine * (y - inner * x)
}

sphere_exp <- function(x, v) {
  x <- sphere_normalize(as.numeric(x))
  v <- as.numeric(v)
  v <- v - sum(v * x) * x
  nrm <- sqrt(sum(v * v))
  if (nrm < 1e-12) return(x)
  sphere_normalize(cos(nrm) * x + sin(nrm) / nrm * v)
}

sphere_projection_retract <- function(x, v) {
  x <- sphere_normalize(as.numeric(x))
  v <- as.numeric(v) - sum(as.numeric(v) * x) * x
  sphere_normalize(x + v)
}

sphere_projection_inverse <- function(x, y) {
  x <- sphere_normalize(as.numeric(x))
  y <- sphere_normalize(as.numeric(y))
  inner <- sum(x * y)
  if (inner <= 1e-10) stop("Projection inverse left its local domain")
  y / inner - x
}

sphere_distance <- function(x, y) acos(clamp_unit(sum(sphere_normalize(x) * sphere_normalize(y))))

sphere_tangent_basis <- function(x) {
  x <- sphere_normalize(as.numeric(x))
  p <- length(x)
  qr.Q(qr(cbind(x, diag(p))))[, -1L, drop = FALSE]
}

sphere_intrinsic_average <- function(points) {
  points <- as.matrix(points)
  avg <- points[1L, ]
  if (nrow(points) == 1L) return(sphere_normalize(avg))
  for (k in 2L:nrow(points)) {
    avg <- sphere_exp(avg, sphere_log(avg, points[k, ]) / k)
  }
  avg
}

sphere_path_R <- function(points, eta0, alpha, x0, max_step = Inf,
                          retraction = c("exponential", "projection")) {
  retraction <- match.arg(retraction)
  points <- as.matrix(points)
  state <- sphere_normalize(x0)
  avg <- NULL
  safeguards <- 0L
  for (k in seq_len(nrow(points))) {
    step <- eta0 * k^(-alpha) * sphere_log(state, points[k, ])
    step_norm <- sqrt(sum(step * step))
    if (step_norm > max_step) {
      step <- step * max_step / step_norm
      safeguards <- safeguards + 1L
    }
    state <- if (retraction == "exponential") sphere_exp(state, step) else sphere_projection_retract(state, step)
    if (k == 1L) {
      avg <- state
    } else {
      inverse <- if (retraction == "exponential") sphere_log(avg, state) else sphere_projection_inverse(avg, state)
      avg <- if (retraction == "exponential") sphere_exp(avg, inverse / k) else sphere_projection_retract(avg, inverse / k)
    }
  }
  list(state = state, average = avg, safeguards = safeguards)
}

sample_uniform_direction <- function(n, q) {
  z <- matrix(stats::rnorm(n * q), nrow = n, ncol = q)
  z / sqrt(rowSums(z * z))
}

sample_truncated_vmf_north <- function(n, q, kappa, cap_radius) {
  stopifnot(n >= 1L, q >= 2L, kappa >= 0, cap_radius > 0, cap_radius < pi)
  lower <- cos(cap_radius)
  a <- (q - 2) / 2
  log_density <- function(t) kappa * t + a * log(pmax(1e-300, 1 - t * t))
  if (kappa == 0) {
    mode_t <- if (a == 0) lower else max(lower, 0)
  } else {
    mode_t <- (-a + sqrt(a * a + kappa * kappa)) / kappa
    mode_t <- min(1 - 1e-12, max(lower, mode_t))
  }
  log_max <- log_density(mode_t)
  t <- numeric(n)
  filled <- 0L
  while (filled < n) {
    batch <- max(128L, 3L * (n - filled))
    proposal <- stats::runif(batch, lower, 1 - 1e-12)
    accept <- log(stats::runif(batch)) <= log_density(proposal) - log_max
    accepted <- proposal[accept]
    take <- min(length(accepted), n - filled)
    if (take > 0L) {
      t[filled + seq_len(take)] <- accepted[seq_len(take)]
      filled <- filled + take
    }
  }
  dirs <- sample_uniform_direction(n, q)
  cbind(dirs * sqrt(1 - t * t), t)
}

rotate_north_plane <- function(points, angle) {
  points <- as.matrix(points)
  p <- ncol(points)
  first <- points[, 1L]
  last <- points[, p]
  points[, 1L] <- cos(angle) * first + sin(angle) * last
  points[, p] <- -sin(angle) * first + cos(angle) * last
  points
}

sample_sphere_design <- function(n, q, design = c("cap_vmf", "symmetric_mixture"),
                                 kappa = 8, cap_radius = 1.15, mixture_tilt = 0.25) {
  design <- match.arg(design, c("cap_vmf", "symmetric_mixture", "untruncated_vmf"))
  if (design == "untruncated_vmf") {
    return(sample_truncated_vmf_north(n, q, kappa, pi - 1e-7))
  }
  if (design == "cap_vmf") {
    return(sample_truncated_vmf_north(n, q, kappa, cap_radius))
  }
  component_cap <- cap_radius - abs(mixture_tilt)
  if (component_cap <= 0) stop("mixture_tilt must be smaller than cap_radius")
  signs <- sample(c(-1, 1), n, replace = TRUE)
  out <- sample_truncated_vmf_north(n, q, kappa, component_cap)
  for (sgn in c(-1, 1)) {
    idx <- which(signs == sgn)
    if (length(idx)) out[idx, ] <- rotate_north_plane(out[idx, , drop = FALSE], sgn * mixture_tilt)
  }
  out
}

# sphere_inference
sphere_scalar <- function(x) as.numeric(x[1L])

fixedB_scalar_interval <- function(fit, B, level = 0.95) {
  stopifnot(B >= 1L, B <= nrow(fit$star_averages))
  estimate <- sphere_scalar(fit$average)
  displacement <- fit$star_averages[seq_len(B), 1L] - estimate
  scale <- sqrt(mean(displacement * displacement))
  critical <- stats::qt(1 - (1 - level) / 2, df = B)
  c(lower = estimate - critical * scale,
    upper = estimate + critical * scale,
    length = 2 * critical * scale,
    scale = scale)
}

fixedB_intrinsic_region_stat <- function(fit, xstar, n, B, level = 0.95) {
  d <- length(xstar) - 1L
  if (B < d) return(c(covered = NA_real_, quadratic = NA_real_, critical = NA_real_))
  basis <- sphere_tangent_basis(fit$average)
  delta <- t(vapply(
    seq_len(B),
    function(b) sqrt(n) * drop(crossprod(basis, sphere_log(fit$average, fit$star_averages[b, ]))),
    numeric(d)
  ))
  S <- crossprod(delta) / B
  target <- sqrt(n) * drop(crossprod(basis, sphere_log(fit$average, xstar)))
  eigen_min <- min(eigen(S, symmetric = TRUE, only.values = TRUE)$values)
  if (!is.finite(eigen_min) || eigen_min <= 1e-12) {
    return(c(covered = 0, quadratic = Inf, critical = NA_real_, eigen_min = eigen_min))
  }
  quadratic <- drop(crossprod(target, solve(S, target)))
  critical <- d * B / (B - d + 1) * stats::qf(level, d, B - d + 1)
  c(covered = as.numeric(quadratic <= critical), quadratic = quadratic,
    critical = critical, eigen_min = eigen_min)
}

largeB_scalar_interval <- function(fit, n, level = 0.95) {
  estimate <- sphere_scalar(fit$average)
  bootstrap_stat <- sqrt(n) * (fit$star_averages[, 1L] - estimate)
  alpha <- 1 - level
  quantiles <- stats::quantile(bootstrap_stat, c(1 - alpha / 2, alpha / 2), names = FALSE, type = 8)
  c(lower = estimate - quantiles[1L] / sqrt(n),
    upper = estimate - quantiles[2L] / sqrt(n),
    length = (quantiles[1L] - quantiles[2L]) / sqrt(n))
}

sphere_sandwich_scalar_interval <- function(points, estimate, level = 0.95) {
  points <- as.matrix(points)
  n <- nrow(points)
  basis <- sphere_tangent_basis(estimate)
  d <- ncol(basis)
  score <- matrix(0, n, d)
  H <- matrix(0, d, d)
  I <- diag(d)
  for (i in seq_len(n)) {
    v <- sphere_log(estimate, points[i, ])
    z <- drop(crossprod(basis, v))
    r <- sqrt(sum(z * z))
    score[i, ] <- -z
    if (r < 1e-10) {
      H <- H + I
    } else {
      e <- z / r
      H <- H + tcrossprod(e) + r / tan(r) * (I - tcrossprod(e))
    }
  }
  H <- H / n
  centered <- sweep(score, 2L, colMeans(score), "-")
  Q <- crossprod(centered) / n
  Hinv <- solve(H)
  V <- Hinv %*% Q %*% t(Hinv)
  gradient <- drop(crossprod(basis, c(1, rep(0, d))))
  se <- sqrt(max(0, drop(crossprod(gradient, V %*% gradient))) / n)
  critical <- stats::qnorm(1 - (1 - level) / 2)
  est <- sphere_scalar(estimate)
  c(lower = est - critical * se, upper = est + critical * se,
    length = 2 * critical * se, se = se,
    h_condition = kappa(H))
}

summarize_binary_mc <- function(x) {
  x <- x[is.finite(x)]
  if (!length(x)) return(c(estimate = NA_real_, mcse = NA_real_, n = 0))
  p <- mean(x)
  c(estimate = p, mcse = sqrt(p * (1 - p) / length(x)), n = length(x))
}


# sphere_simulation
make_sphere_config <- function(config_id, n, q, design, kappa, cap_radius,
                               mixture_tilt = 0.25, B = 10L,
                               eta0 = 0.8, alpha = 0.7, max_step = 0.6,
                               weight_type = "exponential", retraction = "exponential",
                               stream_group = config_id, offline_B = 0L) {
  list(
    config_id = as.integer(config_id), n = as.integer(n), q = as.integer(q),
    design = design, kappa = kappa, cap_radius = cap_radius,
    mixture_tilt = mixture_tilt, B = as.integer(B), eta0 = eta0,
    alpha = alpha, max_step = max_step, weight_type = weight_type,
    retraction = retraction, stream_group = as.integer(stream_group),
    offline_B = as.integer(offline_B)
  )
}

run_sphere_replication <- function(config, replication, master_seed = 411000L,
                                   supplied_weights = NULL, keep_data = FALSE) {
  seed <- as.integer(master_seed + config$stream_group * 10000L + replication)
  set.seed(seed)
  q <- config$q
  xstar <- c(rep(0, q), 1)
  initial_tangent <- c(0.45, rep(0, q))
  x0 <- sphere_exp(xstar, initial_tangent)
  points <- sample_sphere_design(
    config$n, q, design = config$design, kappa = config$kappa,
    cap_radius = config$cap_radius, mixture_tilt = config$mixture_tilt
  )
  fit <- sphere_full_path_cpp(
    points = points, B = config$B, eta0 = config$eta0,
    alpha = config$alpha, x0 = x0, max_step = config$max_step,
    weight_type = config$weight_type, supplied_weights = supplied_weights,
    retraction = config$retraction
  )

  offline_estimates <- NULL
  offline_safeguards <- 0L
  if (config$offline_B > 0L) {
    offline_estimates <- numeric(config$offline_B)
    for (b in seq_len(config$offline_B)) {
      indices <- sample.int(config$n, config$n, replace = TRUE)
      offline_fit <- sphere_full_path_cpp(
        points = points[indices, , drop = FALSE], B = 0L,
        eta0 = config$eta0, alpha = config$alpha, x0 = x0,
        max_step = config$max_step, weight_type = config$weight_type,
        retraction = config$retraction
      )
      offline_estimates[b] <- sphere_scalar(offline_fit$average)
      offline_safeguards <- offline_safeguards + offline_fit$base_safeguards
    }
  }

  output <- list()
  for (level in c(0.90, 0.95)) {
    for (B in intersect(c(1L, 3L, 5L, 10L), seq_len(config$B))) {
      interval <- fixedB_scalar_interval(fit, B, level)
      region <- fixedB_intrinsic_region_stat(fit, xstar, config$n, B, level)
      output[[length(output) + 1L]] <- data.frame(
        replication = replication, seed = seed, level = level,
        config_id = config$config_id, n = config$n, q = config$q,
        stream_group = config$stream_group,
        design = config$design, kappa = config$kappa,
        cap_radius = config$cap_radius, mixture_tilt = config$mixture_tilt,
        eta0 = config$eta0, alpha = config$alpha, max_step = config$max_step,
        weight_type = config$weight_type,
        retraction = config$retraction,
        method = paste0("fixed_B", B), B = B, B_paths = config$B,
        B_safeguard_paths = B,
        scalar_estimate = sphere_scalar(fit$average),
        scalar_lower = interval["lower"], scalar_upper = interval["upper"],
        scalar_length = interval["length"],
        scalar_covered = as.numeric(interval["lower"] <= 0 && interval["upper"] >= 0),
        region_covered = unname(region["covered"]),
        region_quadratic = unname(region["quadratic"]),
        region_critical = unname(region["critical"]),
        base_error = sphere_distance(fit$average, xstar),
        base_safeguards = fit$base_safeguards,
        star_safeguards = sum(fit$star_safeguards[seq_len(B)]),
        path_failure = 0,
        stringsAsFactors = FALSE
      )
    }
    plugin <- sphere_sandwich_scalar_interval(points, fit$average, level)
    output[[length(output) + 1L]] <- data.frame(
      replication = replication, seed = seed, level = level,
      config_id = config$config_id, n = config$n, q = config$q,
      stream_group = config$stream_group,
      design = config$design, kappa = config$kappa,
      cap_radius = config$cap_radius, mixture_tilt = config$mixture_tilt,
      eta0 = config$eta0, alpha = config$alpha, max_step = config$max_step,
      weight_type = config$weight_type,
      retraction = config$retraction,
      method = "sandwich", B = NA_integer_, B_paths = config$B,
      B_safeguard_paths = config$B,
      scalar_estimate = sphere_scalar(fit$average),
      scalar_lower = plugin["lower"], scalar_upper = plugin["upper"],
      scalar_length = plugin["length"],
      scalar_covered = as.numeric(plugin["lower"] <= 0 && plugin["upper"] >= 0),
      region_covered = NA_real_, region_quadratic = NA_real_, region_critical = NA_real_,
      base_error = sphere_distance(fit$average, xstar),
      base_safeguards = fit$base_safeguards,
      star_safeguards = sum(fit$star_safeguards), path_failure = 0,
      stringsAsFactors = FALSE
    )
    if (config$B >= 100L) {
      interval <- largeB_scalar_interval(fit, config$n, level)
      output[[length(output) + 1L]] <- data.frame(
        replication = replication, seed = seed, level = level,
        config_id = config$config_id, n = config$n, q = config$q,
        stream_group = config$stream_group,
        design = config$design, kappa = config$kappa,
        cap_radius = config$cap_radius, mixture_tilt = config$mixture_tilt,
        eta0 = config$eta0, alpha = config$alpha, max_step = config$max_step,
        weight_type = config$weight_type,
        retraction = config$retraction,
        method = paste0("large_B", config$B), B = config$B, B_paths = config$B,
        B_safeguard_paths = config$B,
        scalar_estimate = sphere_scalar(fit$average),
        scalar_lower = interval["lower"], scalar_upper = interval["upper"],
        scalar_length = interval["length"],
        scalar_covered = as.numeric(interval["lower"] <= 0 && interval["upper"] >= 0),
        region_covered = NA_real_, region_quadratic = NA_real_, region_critical = NA_real_,
        base_error = sphere_distance(fit$average, xstar),
        base_safeguards = fit$base_safeguards,
        star_safeguards = sum(fit$star_safeguards), path_failure = 0,
        stringsAsFactors = FALSE
      )
    }
    if (config$offline_B > 0L) {
      estimate <- sphere_scalar(fit$average)
      alpha_level <- 1 - level
      centered <- offline_estimates - estimate
      quantiles <- stats::quantile(centered, c(1 - alpha_level / 2, alpha_level / 2),
                                   names = FALSE, type = 8)
      lower <- estimate - quantiles[1L]
      upper <- estimate - quantiles[2L]
      output[[length(output) + 1L]] <- data.frame(
        replication = replication, seed = seed, level = level,
        config_id = config$config_id, n = config$n, q = config$q,
        stream_group = config$stream_group,
        design = config$design, kappa = config$kappa,
        cap_radius = config$cap_radius, mixture_tilt = config$mixture_tilt,
        eta0 = config$eta0, alpha = config$alpha, max_step = config$max_step,
        weight_type = config$weight_type, retraction = config$retraction,
        method = paste0("offline_B", config$offline_B), B = config$offline_B,
        B_paths = config$B, B_safeguard_paths = config$offline_B,
        scalar_estimate = estimate, scalar_lower = lower, scalar_upper = upper,
        scalar_length = upper - lower,
        scalar_covered = as.numeric(lower <= 0 && upper >= 0),
        region_covered = NA_real_, region_quadratic = NA_real_, region_critical = NA_real_,
        base_error = sphere_distance(fit$average, xstar),
        base_safeguards = fit$base_safeguards,
        star_safeguards = offline_safeguards, path_failure = 0,
        stringsAsFactors = FALSE
      )
    }
  }
  result <- do.call(rbind, output)
  if (keep_data) return(list(result = result, points = points, weights = supplied_weights,
                             fit = fit, offline_estimates = offline_estimates, config = config))
  result
}

summarize_sphere_results <- function(raw) {
  groups <- split(raw, interaction(raw$config_id, raw$level, raw$method, drop = TRUE))
  do.call(rbind, lapply(groups, function(block) {
    coverage <- summarize_binary_mc(block$scalar_covered)
    region <- summarize_binary_mc(block$region_covered)
    data.frame(
      config_id = block$config_id[1L], n = block$n[1L], q = block$q[1L],
      design = block$design[1L], kappa = block$kappa[1L],
      cap_radius = block$cap_radius[1L], weight_type = block$weight_type[1L],
      retraction = block$retraction[1L], level = block$level[1L], method = block$method[1L],
      repetitions = nrow(block), coverage = coverage["estimate"],
      coverage_mcse = coverage["mcse"], region_coverage = region["estimate"],
      region_mcse = region["mcse"], median_length = median(block$scalar_length, na.rm = TRUE),
      iqr_length = IQR(block$scalar_length, na.rm = TRUE),
      median_base_error = median(block$base_error, na.rm = TRUE),
      safeguard_replication_fraction = mean((block$base_safeguards + block$star_safeguards) > 0),
      base_safeguard_update_rate = mean(block$base_safeguards / block$n),
      star_safeguard_update_rate = mean(block$star_safeguards / (block$n * block$B_safeguard_paths), na.rm = TRUE),
      failure_fraction = mean(block$path_failure > 0), row.names = NULL
    )
  }))
}

# sphere_small_sample_simulation
sample_bounded_tangent_normal_north <- function(n, q = 2L, sigma = 0.30,
                                                support_radius = 0.70) {
  n <- as.integer(n)
  q <- as.integer(q)
  stopifnot(n >= 1L, q >= 1L, is.finite(sigma), sigma >= 0,
            is.finite(support_radius), support_radius > 0,
            support_radius < pi / 2)
  north <- c(rep(0, q), 1)
  if (sigma == 0) return(matrix(rep(north, each = n), nrow = n))

  tangent <- matrix(NA_real_, nrow = n, ncol = q)
  filled <- 0L
  while (filled < n) {
    needed <- n - filled
    proposal_n <- max(64L, 2L * needed)
    proposal <- matrix(stats::rnorm(proposal_n * q, sd = sigma),
                       nrow = proposal_n, ncol = q)
    keep <- sqrt(rowSums(proposal * proposal)) <= support_radius
    accepted <- proposal[keep, , drop = FALSE]
    take <- min(needed, nrow(accepted))
    if (take > 0L) {
      rows <- seq.int(filled + 1L, filled + take)
      tangent[rows, ] <- accepted[seq_len(take), , drop = FALSE]
      filled <- filled + take
    }
  }

  radius <- sqrt(rowSums(tangent * tangent))
  radial_scale <- rep(1, n)
  nonzero <- radius > 1e-12
  radial_scale[nonzero] <- sin(radius[nonzero]) / radius[nonzero]
  cbind(tangent * radial_scale, cos(radius))
}

make_small_sample_sphere_config <- function(config_id, n, eta0,
                                            B = 10L, offline_B = 0L,
                                            sigma = 0.30,
                                            support_radius = 0.70,
                                            x0_distance = 0.30,
                                            alpha = 0.70,
                                            max_step = 0.60,
                                            stream_group = config_id) {
  list(
    config_id = as.integer(config_id), n = as.integer(n), q = 2L,
    design = "bounded_tangent_normal", sigma = sigma,
    support_radius = support_radius, x0_distance = x0_distance,
    eta0 = eta0, alpha = alpha, max_step = max_step,
    B = as.integer(B), offline_B = as.integer(offline_B),
    weight_type = "exponential", retraction = "exponential",
    stream_group = as.integer(stream_group)
  )
}

run_small_sample_sphere_replication <- function(config, replication,
                                                master_seed,
                                                keep_data = FALSE) {
  seed <- as.integer(master_seed + config$stream_group * 10000L + replication)
  set.seed(seed)
  xstar <- c(0, 0, 1)
  x0 <- sphere_exp(xstar, c(config$x0_distance, 0, 0))
  points <- sample_bounded_tangent_normal_north(
    config$n, config$q, config$sigma, config$support_radius
  )
  fit <- sphere_full_path_cpp(
    points = points, B = config$B, eta0 = config$eta0,
    alpha = config$alpha, x0 = x0, max_step = config$max_step,
    weight_type = config$weight_type, retraction = config$retraction
  )

  offline_estimates <- numeric(0)
  offline_safeguards <- 0L
  if (config$offline_B > 0L) {
    offline_estimates <- numeric(config$offline_B)
    for (b in seq_len(config$offline_B)) {
      indices <- sample.int(config$n, config$n, replace = TRUE)
      offline_fit <- sphere_full_path_cpp(
        points = points[indices, , drop = FALSE], B = 0L,
        eta0 = config$eta0, alpha = config$alpha, x0 = x0,
        max_step = config$max_step, weight_type = config$weight_type,
        retraction = config$retraction
      )
      offline_estimates[b] <- sphere_scalar(offline_fit$average)
      offline_safeguards <- offline_safeguards + offline_fit$base_safeguards
    }
  }

  make_row <- function(method, B, lower, upper, star_safeguards) {
    data.frame(
      replication = as.integer(replication), seed = seed,
      config_id = config$config_id, stream_group = config$stream_group,
      n = config$n, q = config$q, design = config$design,
      sigma = config$sigma, support_radius = config$support_radius,
      x0_distance = config$x0_distance, eta0 = config$eta0,
      alpha = config$alpha, max_step = config$max_step,
      weight_type = config$weight_type, retraction = config$retraction,
      level = 0.95, method = method, B = as.integer(B),
      B_paths = config$B, scalar_estimate = sphere_scalar(fit$average),
      scalar_lower = as.numeric(lower), scalar_upper = as.numeric(upper),
      scalar_length = as.numeric(upper - lower),
      scalar_covered = as.numeric(lower <= 0 && upper >= 0),
      base_error = sphere_distance(fit$average, xstar),
      base_safeguards = fit$base_safeguards,
      star_safeguards = as.integer(star_safeguards),
      path_failure = 0L, stringsAsFactors = FALSE
    )
  }

  output <- list()
  for (B in intersect(c(1L, 3L, 5L, 10L), seq_len(config$B))) {
    interval <- fixedB_scalar_interval(fit, B, 0.95)
    output[[length(output) + 1L]] <- make_row(
      paste0("fixed_B", B), B, interval["lower"], interval["upper"],
      sum(fit$star_safeguards[seq_len(B)])
    )
  }

  plugin <- sphere_sandwich_scalar_interval(points, fit$average, 0.95)
  output[[length(output) + 1L]] <- make_row(
    "sandwich", NA_integer_, plugin["lower"], plugin["upper"],
    sum(fit$star_safeguards)
  )

  if (config$B >= 100L) {
    interval <- largeB_scalar_interval(fit, config$n, 0.95)
    output[[length(output) + 1L]] <- make_row(
      paste0("large_B", config$B), config$B,
      interval["lower"], interval["upper"], sum(fit$star_safeguards)
    )
  }

  if (config$offline_B > 0L) {
    estimate <- sphere_scalar(fit$average)
    centered <- offline_estimates - estimate
    quantiles <- stats::quantile(centered, c(0.975, 0.025),
                                 names = FALSE, type = 8)
    output[[length(output) + 1L]] <- make_row(
      paste0("offline_B", config$offline_B), config$offline_B,
      estimate - quantiles[1L], estimate - quantiles[2L],
      offline_safeguards
    )
  }

  result <- do.call(rbind, output)
  if (keep_data) {
    return(list(result = result, points = points, fit = fit,
                offline_estimates = offline_estimates, config = config))
  }
  result
}

summarize_small_sample_sphere <- function(raw) {
  groups <- split(raw, interaction(raw$config_id, raw$method, drop = TRUE))
  do.call(rbind, lapply(groups, function(block) {
    coverage <- summarize_binary_mc(block$scalar_covered)
    data.frame(
      config_id = block$config_id[1L], n = block$n[1L],
      sigma = block$sigma[1L], support_radius = block$support_radius[1L],
      x0_distance = block$x0_distance[1L], eta0 = block$eta0[1L],
      method = block$method[1L], B = block$B[1L],
      repetitions = nrow(block), coverage = unname(coverage["estimate"]),
      coverage_mcse = unname(coverage["mcse"]),
      mean_squared_base_error = mean(block$base_error^2),
      median_base_error = median(block$base_error),
      median_length = median(block$scalar_length),
      safeguard_replication_fraction =
        mean((block$base_safeguards + block$star_safeguards) > 0),
      failure_fraction = mean(block$path_failure > 0),
      row.names = NULL, stringsAsFactors = FALSE
    )
  }))
}


# sphere_skew_small_sample_simulation
localized_skew_sphere_support <- function() {
  probabilities <- c(0.40, 0.25, 0.20, 0.15)
  tangent <- rbind(
    c(0.55, 0.05),
    c(-0.35, 0.45),
    c(-0.45, -0.25),
    c(-0.2833333333333333, -0.55)
  )
  list(probabilities = probabilities, tangent = tangent)
}

sample_localized_skew_sphere_north <- function(n) {
  n <- as.integer(n)
  stopifnot(n >= 1L)
  support <- localized_skew_sphere_support()
  index <- sample.int(nrow(support$tangent), n, replace = TRUE,
                      prob = support$probabilities)
  tangent <- support$tangent[index, , drop = FALSE]
  radius <- sqrt(rowSums(tangent * tangent))
  radial_scale <- sin(radius) / radius
  cbind(tangent * radial_scale, cos(radius))
}

make_skew_small_sample_sphere_config <- function(config_id, n, eta0,
                                                  B = 10L, offline_B = 0L,
                                                  x0_distance = 0.25,
                                                  alpha = 0.70,
                                                  max_step = 0.55,
                                                  stream_group = config_id) {
  list(
    config_id = as.integer(config_id), n = as.integer(n), q = 2L,
    design = "localized_skew_four_point", support_radius = 0.70,
    x0_distance = x0_distance, eta0 = eta0, alpha = alpha,
    max_step = max_step, B = as.integer(B),
    offline_B = as.integer(offline_B), weight_type = "exponential",
    retraction = "exponential", stream_group = as.integer(stream_group)
  )
}

run_skew_small_sample_sphere_replication <- function(config, replication,
                                                     master_seed,
                                                     keep_data = FALSE) {
  seed <- as.integer(master_seed + config$stream_group * 10000L + replication)
  set.seed(seed)
  xstar <- c(0, 0, 1)
  x0 <- sphere_exp(xstar, c(config$x0_distance, 0, 0))
  points <- sample_localized_skew_sphere_north(config$n)
  fit <- sphere_full_path_cpp(
    points = points, B = config$B, eta0 = config$eta0,
    alpha = config$alpha, x0 = x0, max_step = config$max_step,
    weight_type = config$weight_type, retraction = config$retraction
  )

  offline_estimates <- numeric(0)
  offline_safeguards <- 0L
  if (config$offline_B > 0L) {
    offline_estimates <- numeric(config$offline_B)
    for (b in seq_len(config$offline_B)) {
      indices <- sample.int(config$n, config$n, replace = TRUE)
      offline_fit <- sphere_full_path_cpp(
        points = points[indices, , drop = FALSE], B = 0L,
        eta0 = config$eta0, alpha = config$alpha, x0 = x0,
        max_step = config$max_step, weight_type = config$weight_type,
        retraction = config$retraction
      )
      offline_estimates[b] <- sphere_scalar(offline_fit$average)
      offline_safeguards <- offline_safeguards + offline_fit$base_safeguards
    }
  }

  make_row <- function(method, B, lower, upper, star_safeguards) {
    data.frame(
      replication = as.integer(replication), seed = seed,
      config_id = config$config_id, stream_group = config$stream_group,
      n = config$n, q = config$q, design = config$design,
      support_radius = config$support_radius,
      x0_distance = config$x0_distance, eta0 = config$eta0,
      alpha = config$alpha, max_step = config$max_step,
      weight_type = config$weight_type, retraction = config$retraction,
      level = 0.95, method = method, B = as.integer(B),
      B_paths = config$B, scalar_estimate = sphere_scalar(fit$average),
      scalar_lower = as.numeric(lower), scalar_upper = as.numeric(upper),
      scalar_length = as.numeric(upper - lower),
      scalar_covered = as.numeric(lower <= 0 && upper >= 0),
      base_error = sphere_distance(fit$average, xstar),
      base_safeguards = fit$base_safeguards,
      star_safeguards = as.integer(star_safeguards),
      path_failure = 0L, stringsAsFactors = FALSE
    )
  }

  output <- list()
  for (B in intersect(c(1L, 3L, 5L, 10L), seq_len(config$B))) {
    interval <- fixedB_scalar_interval(fit, B, 0.95)
    output[[length(output) + 1L]] <- make_row(
      paste0("fixed_B", B), B, interval["lower"], interval["upper"],
      sum(fit$star_safeguards[seq_len(B)])
    )
  }

  plugin <- sphere_sandwich_scalar_interval(points, fit$average, 0.95)
  output[[length(output) + 1L]] <- make_row(
    "sandwich", NA_integer_, plugin["lower"], plugin["upper"],
    sum(fit$star_safeguards)
  )

  if (config$B >= 100L) {
    interval <- largeB_scalar_interval(fit, config$n, 0.95)
    output[[length(output) + 1L]] <- make_row(
      paste0("large_B", config$B), config$B,
      interval["lower"], interval["upper"], sum(fit$star_safeguards)
    )
  }

  if (config$offline_B > 0L) {
    estimate <- sphere_scalar(fit$average)
    centered <- offline_estimates - estimate
    quantiles <- stats::quantile(centered, c(0.975, 0.025),
                                 names = FALSE, type = 8)
    output[[length(output) + 1L]] <- make_row(
      paste0("offline_B", config$offline_B), config$offline_B,
      estimate - quantiles[1L], estimate - quantiles[2L],
      offline_safeguards
    )
  }

  result <- do.call(rbind, output)
  if (keep_data) {
    return(list(result = result, points = points, fit = fit,
                offline_estimates = offline_estimates, config = config))
  }
  result
}

summarize_skew_small_sample_sphere <- function(raw) {
  groups <- split(raw, interaction(raw$config_id, raw$method, drop = TRUE))
  do.call(rbind, lapply(groups, function(block) {
    coverage <- summarize_binary_mc(block$scalar_covered)
    data.frame(
      config_id = block$config_id[1L], n = block$n[1L],
      x0_distance = block$x0_distance[1L], eta0 = block$eta0[1L],
      method = block$method[1L], B = block$B[1L],
      repetitions = nrow(block), coverage = unname(coverage["estimate"]),
      coverage_mcse = unname(coverage["mcse"]),
      mean_squared_base_error = mean(block$base_error^2),
      median_base_error = median(block$base_error),
      median_length = median(block$scalar_length),
      safeguard_replication_fraction =
        mean((block$base_safeguards + block$star_safeguards) > 0),
      failure_fraction = mean(block$path_failure > 0),
      row.names = NULL, stringsAsFactors = FALSE
    )
  }))
}

# spd_geometry
symmetrize <- function(x) (x + t(x)) / 2

spectral_sym <- function(x, function_name, positive = FALSE) {
  eig <- eigen(symmetrize(x), symmetric = TRUE)
  if (positive && min(eig$values) <= 1e-12) stop("Matrix is not safely positive definite")
  values <- switch(function_name,
    sqrt = sqrt(eig$values), invsqrt = 1 / sqrt(eig$values),
    log = log(eig$values), exp = exp(eig$values),
    stop("Unknown spectral function")
  )
  symmetrize(eig$vectors %*% (values * t(eig$vectors)))
}

spd_sqrt <- function(x) spectral_sym(x, "sqrt", positive = TRUE)
spd_invsqrt <- function(x) spectral_sym(x, "invsqrt", positive = TRUE)
spd_logm <- function(x) spectral_sym(x, "log", positive = TRUE)
sym_expm <- function(x) spectral_sym(x, "exp")

spd_log <- function(x, y) {
  root <- spd_sqrt(x)
  inverse_root <- spd_invsqrt(x)
  symmetrize(root %*% spd_logm(inverse_root %*% y %*% inverse_root) %*% root)
}

spd_exp <- function(x, u) {
  root <- spd_sqrt(x)
  inverse_root <- spd_invsqrt(x)
  symmetrize(root %*% sym_expm(inverse_root %*% u %*% inverse_root) %*% root)
}

spd_distance <- function(x, y) {
  inverse_root <- spd_invsqrt(x)
  sqrt(sum(spd_logm(inverse_root %*% y %*% inverse_root)^2))
}

spd_tangent_coordinates <- function(base, point) {
  inverse_root <- spd_invsqrt(base)
  z <- symmetrize(inverse_root %*% spd_log(base, point) %*% inverse_root)
  m <- nrow(z)
  c(diag(z), unlist(lapply(seq_len(m - 1L), function(j) sqrt(2) * z[j, (j + 1L):m])))
}

sample_spd_mean_design <- function(n, m, sigma = 0.25, target_log_eigenvalues = NULL,
                                   contamination = 0, contamination_shift = 1.2) {
  if (is.null(target_log_eigenvalues)) target_log_eigenvalues <- seq(-0.3, 0.3, length.out = m)
  Ahalf <- diag(exp(target_log_eigenvalues / 2), m)
  out <- array(0, dim = c(m, m, n))
  for (i in seq_len(n)) {
    E <- matrix(0, m, m)
    diag(E) <- stats::rnorm(m, sd = sigma)
    if (m > 1L) {
      upper <- stats::rnorm(m * (m - 1L) / 2L, sd = sigma / sqrt(2))
      E[upper.tri(E)] <- upper
      E <- E + t(E)
      diag(E) <- diag(E) / 2
    }
    if (stats::runif(1L) < contamination) {
      shift_sign <- sample(c(-1, 1), 1L)
      shift_pattern <- seq(-1, 1, length.out = m)
      E <- E + diag(shift_sign * contamination_shift * shift_pattern, m)
    }
    out[, , i] <- Ahalf %*% sym_expm(E) %*% Ahalf
  }
  attr(out, "target") <- diag(exp(target_log_eigenvalues), m)
  attr(out, "target_log_eigenvalues") <- target_log_eigenvalues
  out
}

spd_matrix_from_vector <- function(x, m) matrix(x, nrow = m, ncol = m)

# spd_simulation
make_spd_config <- function(config_id, n, m, sigma, B = 10L,
                            eta0 = 0.6, alpha = 0.7, max_step = 0.8,
                            weight_type = "exponential", objective = "mean",
                            contamination = 0, contamination_shift = 1.2,
                            stream_group = config_id) {
  list(config_id = as.integer(config_id), n = as.integer(n), m = as.integer(m),
       sigma = sigma, B = as.integer(B), eta0 = eta0, alpha = alpha,
       max_step = max_step, weight_type = weight_type,
       objective = objective, contamination = contamination,
       contamination_shift = contamination_shift,
       stream_group = as.integer(stream_group),
       target_log_eigenvalues = seq(-0.3, 0.3, length.out = m))
}

spd_fit_average <- function(fit) spd_matrix_from_vector(fit$average, fit$m)
spd_fit_star_average <- function(fit, b) spd_matrix_from_vector(fit$star_averages[b, ], fit$m)

spd_functionals <- function(x) {
  eig <- sort(eigen(symmetrize(x), symmetric = TRUE, only.values = TRUE)$values)
  c(log_determinant = as.numeric(determinant(x, logarithm = TRUE)$modulus),
    largest_log_eigenvalue = log(eig[length(eig)]))
}

fixedB_spd_intervals <- function(fit, target, B, level) {
  estimate <- spd_functionals(spd_fit_average(fit))
  truth <- spd_functionals(target)
  star <- t(vapply(seq_len(B), function(b) spd_functionals(spd_fit_star_average(fit, b)), numeric(2L)))
  differences <- sweep(star, 2L, estimate, "-")
  scale <- sqrt(colMeans(differences^2))
  critical <- stats::qt(1 - (1 - level) / 2, df = B)
  data.frame(
    functional = names(estimate), estimate = unname(estimate), truth = unname(truth),
    lower = unname(estimate - critical * scale),
    upper = unname(estimate + critical * scale),
    length = unname(2 * critical * scale),
    covered = as.numeric(estimate - critical * scale <= truth &
                           estimate + critical * scale >= truth),
    level = level, method = paste0("fixed_B", B), B = B
  )
}

largeB_spd_intervals <- function(fit, target, level) {
  estimate <- spd_functionals(spd_fit_average(fit))
  truth <- spd_functionals(target)
  star <- t(vapply(seq_len(nrow(fit$star_averages)), function(b) {
    spd_functionals(spd_fit_star_average(fit, b))
  }, numeric(2L)))
  differences <- sweep(star, 2L, estimate, "-")
  alpha <- 1 - level
  bounds <- apply(differences, 2L, function(delta) {
    quantiles <- stats::quantile(delta, c(1 - alpha / 2, alpha / 2), names = FALSE, type = 8)
    c(lower = -quantiles[1L], upper = -quantiles[2L])
  })
  data.frame(
    functional = names(estimate), estimate = unname(estimate), truth = unname(truth),
    lower = unname(estimate + bounds["lower", ]),
    upper = unname(estimate + bounds["upper", ]),
    length = unname(bounds["upper", ] - bounds["lower", ]),
    covered = as.numeric(estimate + bounds["lower", ] <= truth &
                           estimate + bounds["upper", ] >= truth),
    level = level, method = paste0("large_B", nrow(fit$star_averages)),
    B = nrow(fit$star_averages)
  )
}

fixedB_spd_region <- function(fit, target, n, B, level) {
  m <- fit$m
  d <- m * (m + 1L) / 2L
  if (B < d) return(c(covered = NA_real_, quadratic = NA_real_, critical = NA_real_))
  base <- spd_fit_average(fit)
  delta <- t(vapply(seq_len(B), function(b) {
    sqrt(n) * spd_tangent_coordinates(base, spd_fit_star_average(fit, b))
  }, numeric(d)))
  S <- crossprod(delta) / B
  target_coordinate <- sqrt(n) * spd_tangent_coordinates(base, target)
  eigen_min <- min(eigen(S, symmetric = TRUE, only.values = TRUE)$values)
  if (!is.finite(eigen_min) || eigen_min <= 1e-12) {
    return(c(covered = 0, quadratic = Inf, critical = NA_real_, eigen_min = eigen_min))
  }
  quadratic <- drop(crossprod(target_coordinate, solve(S, target_coordinate)))
  critical <- d * B / (B - d + 1) * stats::qf(level, d, B - d + 1)
  c(covered = as.numeric(quadratic <= critical), quadratic = quadratic,
    critical = critical, eigen_min = eigen_min)
}

run_spd_replication <- function(config, replication, master_seed = 551000L,
                                supplied_weights = NULL, keep_data = FALSE) {
  seed <- as.integer(master_seed + config$stream_group * 10000L + replication)
  set.seed(seed)
  observations <- sample_spd_mean_design(
    config$n, config$m, sigma = config$sigma,
    target_log_eigenvalues = config$target_log_eigenvalues,
    contamination = config$contamination,
    contamination_shift = config$contamination_shift
  )
  target <- attr(observations, "target")
  fit <- spd_full_path_cpp(
    observations, B = config$B, eta0 = config$eta0, alpha = config$alpha,
    initial = diag(config$m), max_step = config$max_step,
    weight_type = config$weight_type, supplied_weights = supplied_weights,
    objective = config$objective
  )
  output <- list()
  for (level in c(0.90, 0.95)) {
    for (B in intersect(c(1L, 3L, 5L, 10L), seq_len(config$B))) {
      block <- fixedB_spd_intervals(fit, target, B, level)
      region <- fixedB_spd_region(fit, target, config$n, B, level)
      block$replication <- replication
      block$seed <- seed
      block$config_id <- config$config_id
      block$stream_group <- config$stream_group
      block$n <- config$n
      block$m <- config$m
      block$sigma <- config$sigma
      block$objective <- config$objective
      block$contamination <- config$contamination
      block$contamination_shift <- config$contamination_shift
      block$eta0 <- config$eta0
      block$alpha <- config$alpha
      block$max_step <- config$max_step
      block$weight_type <- config$weight_type
      block$region_covered <- unname(region["covered"])
      block$region_quadratic <- unname(region["quadratic"])
      block$region_critical <- unname(region["critical"])
      block$base_error <- spd_distance(spd_fit_average(fit), target)
      block$base_safeguards <- fit$base_safeguards
      block$star_safeguards <- sum(fit$star_safeguards[seq_len(B)])
      block$B_safeguard_paths <- B
      block$path_failure <- 0
      output[[length(output) + 1L]] <- block
    }
    if (config$B >= 100L) {
      block <- largeB_spd_intervals(fit, target, level)
      block$replication <- replication
      block$seed <- seed
      block$config_id <- config$config_id
      block$stream_group <- config$stream_group
      block$n <- config$n
      block$m <- config$m
      block$sigma <- config$sigma
      block$objective <- config$objective
      block$contamination <- config$contamination
      block$contamination_shift <- config$contamination_shift
      block$eta0 <- config$eta0
      block$alpha <- config$alpha
      block$max_step <- config$max_step
      block$weight_type <- config$weight_type
      block$region_covered <- NA_real_
      block$region_quadratic <- NA_real_
      block$region_critical <- NA_real_
      block$base_error <- spd_distance(spd_fit_average(fit), target)
      block$base_safeguards <- fit$base_safeguards
      block$star_safeguards <- sum(fit$star_safeguards)
      block$B_safeguard_paths <- config$B
      block$path_failure <- 0
      output[[length(output) + 1L]] <- block
    }
  }
  result <- do.call(rbind, output)
  if (keep_data) return(list(result = result, observations = observations,
                             weights = supplied_weights, fit = fit, config = config))
  result
}

summarize_spd_results <- function(raw) {
  groups <- split(raw, interaction(raw$config_id, raw$level, raw$method, raw$functional, drop = TRUE))
  do.call(rbind, lapply(groups, function(block) {
    coverage <- summarize_binary_mc(block$covered)
    region <- summarize_binary_mc(block$region_covered)
    data.frame(
      config_id = block$config_id[1L], n = block$n[1L], m = block$m[1L],
      sigma = block$sigma[1L], objective = block$objective[1L],
      contamination = block$contamination[1L],
      level = block$level[1L], method = block$method[1L],
      functional = block$functional[1L], repetitions = nrow(block),
      coverage = coverage["estimate"], coverage_mcse = coverage["mcse"],
      region_coverage = region["estimate"], region_mcse = region["mcse"],
      median_length = median(block$length), iqr_length = IQR(block$length),
      median_base_error = median(block$base_error),
      safeguard_replication_fraction = mean((block$base_safeguards + block$star_safeguards) > 0),
      base_safeguard_update_rate = mean(block$base_safeguards / block$n),
      star_safeguard_update_rate = mean(block$star_safeguards / (block$n * block$B_safeguard_paths)),
      failure_fraction = mean(block$path_failure > 0), row.names = NULL
    )
  }))
}

# grassmann_geometry
grassmann_orthonormalize <- function(x) {
  qr_x <- qr(x)
  q <- qr.Q(qr_x)[, seq_len(ncol(x)), drop = FALSE]
  r <- crossprod(q, x)
  signs <- ifelse(diag(r) < 0, -1, 1)
  sweep(q, 2L, signs, "*")
}

grassmann_retract <- function(u, tangent) grassmann_orthonormalize(u + tangent)

grassmann_inverse_retraction <- function(u, v) {
  cross <- crossprod(u, v)
  if (rcond(cross) < 1e-12) stop("Singular Grassmann overlap")
  (v - u %*% cross) %*% solve(cross)
}

grassmann_projector <- function(u) tcrossprod(u)

grassmann_distance <- function(u, v) {
  singular_values <- svd(crossprod(u, v), nu = 0L, nv = 0L)$d
  sqrt(sum(acos(clamp_unit(singular_values))^2))
}

grassmann_star_matrix <- function(fit, b) {
  matrix(fit$star_averages[b, ], nrow = fit$p, ncol = fit$r)
}

grassmann_target_basis <- function(p, r) rbind(diag(r), matrix(0, p - r, r))

grassmann_initial_basis <- function(p, r, angle = 0.25) {
  u <- grassmann_target_basis(p, r)
  u[r, r] <- cos(angle)
  u[r + 1L, r] <- sin(angle)
  grassmann_orthonormalize(u)
}

sample_spiked_pca <- function(n, p, r, gap, design = c("gaussian", "elliptical"), df = 8) {
  design <- match.arg(design)
  eigenvalues <- c(seq(2 + 0.15 * (r - 1L), 2, length.out = r - 1L), 1 + gap,
                   rep(1, p - r))
  if (r == 1L) eigenvalues <- c(1 + gap, rep(1, p - 1L))
  z <- matrix(stats::rnorm(n * p), n, p)
  if (design == "elliptical") {
    radial <- sqrt((df - 2) / stats::rchisq(n, df = df))
    z <- z * radial
  }
  observations <- sweep(z, 2L, sqrt(eigenvalues), "*")
  attr(observations, "eigenvalues") <- eigenvalues
  observations
}

# grassmann_simulation
make_grassmann_config <- function(config_id, n, r, p, gap, design,
                                  B = 10L, eta0 = 0.5, alpha = 0.7,
                                  max_step = 0.8, weight_type = "exponential",
                                  initial_angle = 0.10, stream_group = config_id) {
  list(config_id = as.integer(config_id), n = as.integer(n), r = as.integer(r),
       p = as.integer(p), gap = gap, design = design, B = as.integer(B),
       eta0 = eta0, alpha = alpha, max_step = max_step,
       weight_type = weight_type, initial_angle = initial_angle,
       stream_group = as.integer(stream_group))
}

grassmann_functional <- function(u) grassmann_projector(u)[ncol(u), ncol(u) + 1L]

fixedB_grassmann_interval <- function(fit, B, level) {
  estimate <- grassmann_functional(fit$average)
  star <- vapply(seq_len(B), function(b) grassmann_functional(grassmann_star_matrix(fit, b)), numeric(1L))
  scale <- sqrt(mean((star - estimate)^2))
  critical <- stats::qt(1 - (1 - level) / 2, df = B)
  c(estimate = estimate, lower = estimate - critical * scale,
    upper = estimate + critical * scale, length = 2 * critical * scale,
    covered = as.numeric(abs(estimate) <= critical * scale))
}

largeB_grassmann_interval <- function(fit, level) {
  estimate <- grassmann_functional(fit$average)
  star <- vapply(seq_len(nrow(fit$star_averages)), function(b) {
    grassmann_functional(grassmann_star_matrix(fit, b))
  }, numeric(1L))
  differences <- star - estimate
  alpha <- 1 - level
  quantiles <- stats::quantile(differences, c(1 - alpha / 2, alpha / 2), names = FALSE, type = 8)
  c(estimate = estimate, lower = estimate - quantiles[1L],
    upper = estimate - quantiles[2L],
    length = quantiles[1L] - quantiles[2L],
    covered = as.numeric(estimate - quantiles[1L] <= 0 & estimate - quantiles[2L] >= 0))
}

grassmann_tangent_coordinates <- function(base, point) {
  full_q <- qr.Q(qr(base), complete = TRUE)
  perpendicular <- full_q[, (ncol(base) + 1L):nrow(base), drop = FALSE]
  tangent <- grassmann_inverse_retraction(base, point)
  as.numeric(crossprod(perpendicular, tangent))
}

fixedB_grassmann_region <- function(fit, target, n, B, level) {
  d <- fit$r * (fit$p - fit$r)
  if (B < d) return(c(covered = NA_real_, quadratic = NA_real_, critical = NA_real_))
  delta <- t(vapply(seq_len(B), function(b) {
    sqrt(n) * grassmann_tangent_coordinates(fit$average, grassmann_star_matrix(fit, b))
  }, numeric(d)))
  S <- crossprod(delta) / B
  target_coordinate <- sqrt(n) * grassmann_tangent_coordinates(fit$average, target)
  eigen_min <- min(eigen(S, symmetric = TRUE, only.values = TRUE)$values)
  if (!is.finite(eigen_min) || eigen_min <= 1e-12) {
    return(c(covered = 0, quadratic = Inf, critical = NA_real_, eigen_min = eigen_min))
  }
  quadratic <- drop(crossprod(target_coordinate, solve(S, target_coordinate)))
  critical <- d * B / (B - d + 1) * stats::qf(level, d, B - d + 1)
  c(covered = as.numeric(quadratic <= critical), quadratic = quadratic,
    critical = critical, eigen_min = eigen_min)
}

run_grassmann_replication <- function(config, replication, master_seed = 661000L,
                                      supplied_weights = NULL, keep_data = FALSE) {
  seed <- as.integer(master_seed + config$stream_group * 10000L + replication)
  set.seed(seed)
  observations <- sample_spiked_pca(
    config$n, config$p, config$r, config$gap, design = config$design
  )
  eigenvalues <- attr(observations, "eigenvalues")
  target <- grassmann_target_basis(config$p, config$r)
  fit <- grassmann_full_path_cpp(
    observations, r = config$r, B = config$B,
    eta0 = config$eta0, alpha = config$alpha,
    initial = grassmann_initial_basis(config$p, config$r, config$initial_angle),
    max_step = config$max_step, weight_type = config$weight_type,
    supplied_weights = supplied_weights
  )
  theoretical_variance <- eigenvalues[config$r] * eigenvalues[config$r + 1L] /
    (eigenvalues[config$r] - eigenvalues[config$r + 1L])^2
  output <- list()
  for (level in c(0.90, 0.95)) {
    for (B in intersect(c(1L, 3L, 5L, 10L), seq_len(config$B))) {
      interval <- fixedB_grassmann_interval(fit, B, level)
      region <- fixedB_grassmann_region(fit, target, config$n, B, level)
      output[[length(output) + 1L]] <- data.frame(
        replication = replication, seed = seed, config_id = config$config_id,
        stream_group = config$stream_group,
        n = config$n, r = config$r, p = config$p, gap = config$gap,
        design = config$design, eta0 = config$eta0, alpha = config$alpha,
        max_step = config$max_step, weight_type = config$weight_type,
        level = level, method = paste0("fixed_B", B), B = B,
        estimate = interval["estimate"], truth = 0,
        lower = interval["lower"], upper = interval["upper"],
        length = interval["length"], covered = interval["covered"],
        region_covered = unname(region["covered"]),
        region_quadratic = unname(region["quadratic"]),
        region_critical = unname(region["critical"]),
        subspace_error = grassmann_distance(fit$average, target),
        scaled_squared_error = config$n * interval["estimate"]^2,
        theoretical_variance = theoretical_variance,
        base_safeguards = fit$base_safeguards,
        star_safeguards = sum(fit$star_safeguards[seq_len(B)]),
        B_safeguard_paths = B, path_failure = 0,
        stringsAsFactors = FALSE
      )
    }
    if (config$B >= 100L) {
      interval <- largeB_grassmann_interval(fit, level)
      output[[length(output) + 1L]] <- data.frame(
        replication = replication, seed = seed, config_id = config$config_id,
        stream_group = config$stream_group,
        n = config$n, r = config$r, p = config$p, gap = config$gap,
        design = config$design, eta0 = config$eta0, alpha = config$alpha,
        max_step = config$max_step, weight_type = config$weight_type,
        level = level, method = paste0("large_B", config$B), B = config$B,
        estimate = interval["estimate"], truth = 0,
        lower = interval["lower"], upper = interval["upper"],
        length = interval["length"], covered = interval["covered"],
        region_covered = NA_real_, region_quadratic = NA_real_, region_critical = NA_real_,
        subspace_error = grassmann_distance(fit$average, target),
        scaled_squared_error = config$n * interval["estimate"]^2,
        theoretical_variance = theoretical_variance,
        base_safeguards = fit$base_safeguards,
        star_safeguards = sum(fit$star_safeguards),
        B_safeguard_paths = config$B, path_failure = 0,
        stringsAsFactors = FALSE
      )
    }
  }
  result <- do.call(rbind, output)
  if (keep_data) return(list(result = result, observations = observations,
                             weights = supplied_weights, fit = fit, config = config))
  result
}

summarize_grassmann_results <- function(raw) {
  groups <- split(raw, interaction(raw$config_id, raw$level, raw$method, drop = TRUE))
  do.call(rbind, lapply(groups, function(block) {
    coverage <- summarize_binary_mc(block$covered)
    region <- summarize_binary_mc(block$region_covered)
    data.frame(
      config_id = block$config_id[1L], n = block$n[1L], r = block$r[1L],
      p = block$p[1L], gap = block$gap[1L], design = block$design[1L],
      level = block$level[1L], method = block$method[1L], repetitions = nrow(block),
      coverage = coverage["estimate"], coverage_mcse = coverage["mcse"],
      region_coverage = region["estimate"], region_mcse = region["mcse"],
      median_length = median(block$length), iqr_length = IQR(block$length),
      median_subspace_error = median(block$subspace_error),
      empirical_scaled_variance = stats::var(sqrt(block$n) * block$estimate),
      theoretical_variance = block$theoretical_variance[1L],
      variance_ratio = stats::var(sqrt(block$n) * block$estimate) / block$theoretical_variance[1L],
      safeguard_replication_fraction = mean((block$base_safeguards + block$star_safeguards) > 0),
      base_safeguard_update_rate = mean(block$base_safeguards / block$n),
      star_safeguard_update_rate = mean(block$star_safeguards / (block$n * block$B_safeguard_paths)),
      failure_fraction = mean(block$path_failure > 0), row.names = NULL
    )
  }))
}

# Simulation designs and the Monte Carlo driver
simulation_designs <- function() {
  small <- list(
    make_small_sample_sphere_config(6201L, 250L, eta0 = 0.8, B = 200L, offline_B = 200L),
    make_small_sample_sphere_config(6202L, 500L, eta0 = 0.8, B = 200L, offline_B = 200L),
    make_skew_small_sample_sphere_config(7301L, 100L, eta0 = 1.0, B = 200L, offline_B = 200L),
    make_skew_small_sample_sphere_config(7302L, 250L, eta0 = 1.0, B = 200L, offline_B = 200L)
  )
  sphere <- list(make_sphere_config(1001L, 1000L, 2L, "cap_vmf", 4, 1.20,
                                    B = 200L, eta0 = 0.6, alpha = 0.7,
                                    max_step = 0.75, offline_B = 200L))
  sphere <- c(sphere, list(
    make_sphere_config(1002L, 5000L, 2L, "cap_vmf", 8, 1.45, eta0 = 0.6, max_step = 0.75),
    make_sphere_config(1003L, 20000L, 2L, "symmetric_mixture", 6, 1.10, eta0 = 0.6, max_step = 0.75),
    make_sphere_config(1005L, 5000L, 5L, "cap_vmf", 8, 1.20, eta0 = 0.6, max_step = 0.75),
    make_sphere_config(1006L, 20000L, 5L, "symmetric_mixture", 6, 1.10, eta0 = 0.6, max_step = 0.75),
    make_sphere_config(1008L, 5000L, 10L, "symmetric_mixture", 8, 1.20, eta0 = 0.6, max_step = 0.75),
    make_sphere_config(1009L, 20000L, 10L, "cap_vmf", 6, 1.10, eta0 = 0.6, max_step = 0.75)
  ))
  spd <- list()
  for (m in c(2L, 3L, 5L)) for (n in c(5000L, 20000L)) {
    id <- 2000L + (match(m, c(2L, 3L, 5L)) - 1L) * 3L + match(n, c(1000L, 5000L, 20000L))
    spd[[length(spd) + 1L]] <- make_spd_config(
      id, n, m, sigma = 0.25, B = 10L, eta0 = 0.3, alpha = 0.7,
      max_step = 0.8, objective = "mean", stream_group = if (id == 2005L) 2090L else id
    )
  }
  for (objective in c("mean", "median")) for (contamination in c(0, 0.05, 0.15)) {
    if (objective == "mean" && contamination == 0) next
    id <- 2010L + if (objective == "mean") match(contamination, c(0.05, 0.15)) - 1L else 2L + match(contamination, c(0, 0.05, 0.15)) - 1L
    spd[[length(spd) + 1L]] <- make_spd_config(
      id, 5000L, 3L, sigma = 0.25, B = 10L,
      eta0 = if (objective == "mean") 0.3 else 0.2,
      alpha = 0.7, max_step = 0.8, objective = objective,
      contamination = contamination, contamination_shift = 1.2,
      stream_group = 2090L
    )
  }
  grassmann <- list()
  for (i in seq_along(c(1L, 2L, 3L))) {
    r <- c(1L, 2L, 3L)[i]
    p <- c(10L, 20L, 30L)[i]
    for (n in c(5000L, 20000L)) {
      id <- c(3002L, 3006L, 3010L)[i] + as.integer(n == 20000L)
      grassmann[[length(grassmann) + 1L]] <- make_grassmann_config(
        id, n, r, p, gap = 0.6, design = "gaussian", B = 10L,
        eta0 = 0.1, alpha = 0.7, max_step = 0.8, initial_angle = 0.10,
        stream_group = if (id == 3002L) 3090L else id
      )
    }
  }
  list(small = small, sphere = sphere, spd = spd, grassmann = grassmann)
}

run_simulation <- function(geometry, ids, replications = 500L, workers = 1L) {
  if (geometry == "small" || geometry == "sphere") load_geometry_core("sphere")
  else load_geometry_core(geometry)
  configs <- simulation_designs()[[geometry]]
  configs <- Filter(function(x) x$config_id %in% ids, configs)
  stopifnot(length(configs) == length(ids))
  pieces <- lapply(configs, function(config) {
    id <- config$config_id
    generator <- switch(geometry,
      small = if (id < 7000L) run_small_sample_sphere_replication else run_skew_small_sample_sphere_replication,
      sphere = run_sphere_replication, spd = run_spd_replication,
      grassmann = run_grassmann_replication)
    master_seed <- switch(geometry, small = if (id < 7000L) 8311000L else 9311000L,
                          sphere = 1411000L, spd = 1511000L, grassmann = 1611000L)
    do.call(rbind, parallel::mclapply(seq_len(replications), function(replication)
      generator(config, replication, master_seed = master_seed), mc.cores = workers))
  })
  shared <- Reduce(intersect, lapply(pieces, names))
  x <- do.call(rbind, lapply(pieces, function(piece) piece[shared]))
  x <- x[x$level == 0.95, , drop = FALSE]
  if (geometry %in% c("spd", "grassmann"))
    x <- x[x$method == "fixed_B10", , drop = FALSE]
  check_repetitions(x, replications)
  x
}

